The Origin of Motif Families in Food Webs

Food webs have been found to exhibit remarkable motif profiles, patterns in the relative prevalences of all possible three-species sub-graphs, and this has been related to ecosystem properties such as stability and robustness. Analysing 46 food webs of various kinds, we find that most food webs fall into one of two distinct motif families. The separation between the families is well predicted by a global measure of hierarchical order in directed networks - trophic coherence. We find that trophic coherence is also a good predictor for the extent of omnivory, defined as the tendency of species to feed on multiple trophic levels. We compare our results to a network assembly model that admits tunable trophic coherence via a single free parameter. The model is able to generate food webs in either of the two families by varying this parameter, and correctly classifies almost all the food webs in our database. This establishes a link between global order and local preying patterns in food webs.

==> anc/network_data/akatorea.dat <==
1	45
4	45
50	45
53	45
55	45
68	45
70	45
1	46
3	46
4	46
6	46
20	46
33	46
40	46
41	46
1	47
3	47
11	47
22	47
40	47
1	48
3	48
6	48
13	48
19	48
24	48
26	48
27	48
32	48
33	48
35	48
37	48
39	48
40	48
1	49
32	49
33	49
40	49
43	49
3	50
6	50
13	50
30	50
40	50
1	51
55	51
1	52
32	52
33	52
40	52
43	52
1	53
3	53
6	53
11	53
18	53
40	53
44	53
1	54
3	54
11	54
13	54
40	54
1	55
3	55
6	55
7	55
8	55
11	55
13	55
22	55
24	55
33	55
39	55
41	55
44	55
1	56
3	56
12	56
30	56
40	56
1	57
32	57
1	58
3	58
13	58
28	58
31	58
3	59
11	59
40	59
3	60
17	60
40	60
3	61
6	61
7	61
11	61
13	61
19	61
24	61
30	61
33	61
40	61
3	62
40	62
1	63
50	63
1	64
55	64
3	65
6	65
20	65
40	65
1	66
4	66
1	67
3	67
6	67
11	67
13	67
21	67
33	67
40	67
1	68
3	68
12	68
40	68
44	68
1	69
6	69
11	69
12	69
13	69
20	69
25	69
38	69
40	69
1	70
3	70
11	70
33	70
40	70
1	71
3	71
10	71
11	71
14	71
21	71
22	71
23	71
33	71
39	71
1	72
3	72
10	72
11	72
21	72
22	72
33	72
39	72
1	73
40	73
1	74
3	74
11	74
29	74
40	74
1	75
3	75
6	75
13	75
15	75
35	75
40	75
1	76
11	76
12	76
13	76
40	76
40	77
68	77
1	78
3	78
40	78
40	79
4	80
50	80
54	80
55	80
1	81
40	81
3	82
12	82
13	82
40	82
1	83
2	83
3	83
5	83
6	83
7	83
8	83
9	83
11	83
13	83
16	83
20	83
21	83
22	83
24	83
30	83
36	83
39	83
41	83
42	83
1	84
11	84
12	84
22	84
33	84
1	85
45	85
46	85
50	85
55	85
64	85


==> anc/network_data/benguela.dat <==
1	3
2	4
1	5
3	5
1	6
5	6
1	7
6	7
1	8
3	8
5	8
6	8
1	9
5	9
6	9
7	9
1	10
6	10
7	10
6	11
7	11
6	12
7	12
6	13
7	13
1	14
5	14
6	14
7	14
4	15
6	15
7	15
8	15
4	16
6	16
7	16
13	16
4	17
6	17
7	17
9	17
11	17
13	17
4	18
6	18
7	18
9	18
11	18
12	18
13	18
14	18
15	18
19	18
20	18
6	19
7	19
9	19
10	19
11	19
12	19
13	19
14	19
16	19
17	19
18	19
20	19
4	20
7	20
9	20
10	20
11	20
12	20
14	20
16	20
18	20
19	20
4	21
9	21
10	21
11	21
12	21
13	21
14	21
15	21
16	21
17	21
19	21
20	21
4	22
7	22
9	22
10	22
11	22
12	22
13	22
14	22
16	22
19	22
20	22
4	23
7	23
9	23
10	23
14	23
16	23
17	23
18	23
19	23
20	23
7	24
9	24
10	24
11	24
14	24
15	24
16	24
17	24
18	24
20	24
4	25
9	25
10	25
11	25
14	25
15	25
16	25
18	25
19	25
20	25
7	26
9	26
10	26
11	26
13	26
14	26
15	26
16	26
19	26
20	26
4	27
6	27
7	27
9	27
10	27
11	27
12	27
13	27
14	27
15	27
16	27
17	27
18	27
19	27
20	27
22	27
28	27
4	28
9	28
10	28
11	28
12	28
13	28
14	28
15	28
16	28
17	28
18	28
19	28
20	28
22	28
27	28
29	28
4	29
6	29
7	29
8	29
9	29
10	29
11	29
12	29
13	29
14	29
15	29
16	29
17	29
18	29
19	29
20	29
21	29
22	29
23	29
24	29
25	29
26	29
27	29
28	29


==> anc/network_data/berwick.dat <==
1	36
24	36
30	36
33	36
1	37
3	37
4	37
5	37
6	37
14	37
16	37
17	37
21	37
24	37
29	37
31	37
32	37
33	37
61	37
1	38
1	39
3	39
12	39
14	39
16	39
24	39
31	39
33	39
35	39
1	40
5	40
6	40
7	40
11	40
14	40
16	40
24	40
33	40
1	41
1	42
1	43
6	43
15	43
16	43
24	43
59	44
61	44
1	45
4	45
8	45
9	45
12	45
16	45
20	45
24	45
33	45
34	45
1	46
3	46
6	46
11	46
13	46
14	46
16	46
24	46
33	46
34	46
1	47
3	47
12	47
15	47
16	47
22	47
23	47
24	47
27	47
33	47
1	48
3	48
16	48
24	48
25	48
26	48
33	48
35	48
1	49
4	49
33	49
1	50
24	50
1	51
3	51
4	51
6	51
14	51
16	51
24	51
29	51
33	51
45	52
55	52
61	52
1	53
1	54
16	54
23	54
24	54
26	54
31	54
33	54
1	55
1	56
1	57
3	57
33	57
1	58
59	58
61	58
63	58
1	59
4	59
12	59
16	59
22	59
24	59
31	59
33	59
1	60
3	60
8	60
13	60
14	60
17	60
18	60
21	60
24	60
28	60
1	61
3	61
12	61
16	61
33	61
34	61
1	62
4	62
33	62
1	63
5	63
7	63
10	63
12	63
19	63
24	63
33	63
1	64
11	64
33	64
35	64
61	64
1	65
3	65
6	65
16	65
24	65
59	66
63	66
1	67
4	67
5	67
7	67
10	67
12	67
16	67
19	67
24	67
31	67
33	67
1	68
3	68
12	68
15	68
16	68
22	68
23	68
24	68
27	68
33	68
61	69
1	71
3	71
8	71
13	71
14	71
17	71
18	71
21	71
24	71
28	71
14	72
18	72
24	72
29	72
31	72
33	72
34	72
59	73
1	74
5	74
6	74
24	74
31	74
33	74
1	75
16	75
24	75
33	75
1	77
4	77
11	77
12	77
14	77
16	77
24	77
27	77
29	77
33	77
1	78
3	78
2	79
3	79
44	79
45	79
55	79
60	79
61	79
63	79
69	79
73	79
77	79
78	79


==> anc/network_data/blackrock.dat <==
1	50
3	50
8	50
9	50
17	50
18	50
30	50
45	50
1	51
2	51
3	51
5	51
7	51
9	51
11	51
17	51
18	51
22	51
23	51
24	51
26	51
31	51
43	51
44	51
45	51
47	51
49	51
50	51
56	51
57	51
73	51
1	52
3	52
4	52
5	52
9	52
13	52
14	52
17	52
18	52
20	52
22	52
23	52
26	52
28	52
29	52
31	52
34	52
38	52
42	52
45	52
46	52
49	52
56	52
1	53
3	53
4	53
5	53
9	53
11	53
17	53
26	53
28	53
44	53
48	53
1	54
5	54
7	54
9	54
11	54
13	54
17	54
18	54
20	54
22	54
23	54
26	54
28	54
29	54
31	54
32	54
35	54
36	54
38	54
43	54
44	54
45	54
1	55
17	55
18	55
26	55
32	55
1	56
6	56
9	56
18	56
23	56
26	56
1	57
6	57
9	57
18	57
23	57
26	57
1	58
3	58
5	58
6	58
9	58
11	58
12	58
13	58
14	58
17	58
18	58
20	58
22	58
23	58
24	58
26	58
28	58
29	58
31	58
32	58
35	58
46	58
49	58
1	59
17	59
18	59
26	59
32	59
1	60
17	60
18	60
28	60
32	60
34	60
44	60
1	61
5	61
6	61
9	61
11	61
14	61
17	61
18	61
23	61
24	61
25	61
26	61
32	61
34	61
37	61
38	61
41	61
43	61
44	61
1	62
2	62
56	62
57	62
58	62
63	62
1	63
5	63
6	63
7	63
9	63
12	63
17	63
18	63
21	63
23	63
27	63
28	63
38	63
43	63
1	64
9	64
10	64
14	64
20	64
22	64
29	64
35	64
36	64
37	64
43	64
44	64
1	65
5	65
9	65
10	65
29	65
38	65
49	65
1	66
6	66
9	66
18	66
22	66
23	66
25	66
28	66
29	66
1	67
3	67
5	67
6	67
7	67
9	67
18	67
21	67
23	67
24	67
29	67
32	67
33	67
34	67
1	68
2	68
61	68
63	68
82	68
73	70
85	70
1	71
9	71
23	71
25	71
43	71
1	72
3	72
5	72
9	72
17	72
20	72
26	72
27	72
28	72
32	72
35	72
38	72
1	73
15	73
16	73
17	73
18	73
27	73
28	73
33	73
35	73
38	73
43	73
1	74
3	74
9	74
38	74
49	74
1	75
6	75
9	75
14	75
15	75
22	75
29	75
44	75
1	76
6	76
25	76
38	76
39	76
1	77
5	77
9	77
10	77
29	77
38	77
49	77
1	78
2	78
61	78
63	78
82	78
1	79
3	79
5	79
9	79
11	79
17	79
18	79
22	79
25	79
26	79
28	79
32	79
38	79
43	79
64	80
1	81
3	81
4	81
9	81
10	81
40	81
1	82
4	82
5	82
9	82
10	82
18	82
20	82
29	82
34	82
35	82
39	82
40	82
43	82
49	82
1	83
17	83
28	83
1	84
25	84
1	85
3	85
5	85
6	85
7	85
9	85
14	85
17	85
18	85
19	85
20	85
21	85
23	85
25	85
26	85
28	85
29	85
31	85
32	85
42	85
43	85
44	85
45	85
46	85
49	85
73	85
1	86
3	86
9	86
35	86
1	87
2	87
50	87
51	87
52	87
54	87
55	87
58	87
61	87
62	87
63	87
65	87
66	87
67	87
68	87
78	87
79	87
80	87
82	87
85	87


==> anc/network_data/bridge.dat <==
2	1
3	1
4	1
5	1
6	1
8	1
9	2
10	2
11	2
12	2
13	2
14	2
15	2
16	2
17	2
18	2
20	2
22	2
24	2
9	3
10	3
11	3
12	3
13	3
14	3
15	3
16	3
17	3
18	3
7	4
8	4
9	4
10	4
11	4
12	4
13	4
14	4
15	4
16	4
17	4
18	4
9	5
10	5
11	5
12	5
13	5
14	5
15	5
16	5
17	5
18	5
20	5
22	5
25	6
7	8
9	8
10	8
11	8
12	8
13	8
14	8
15	8
16	8
17	8
18	8
20	8
22	8
24	8
13	9
18	9
20	9
11	10
13	10
14	10
18	10
20	10
10	11
13	11
15	11
16	11
17	11
18	11
20	11
18	12
20	12
19	13
21	13
19	14
22	14
23	14
24	14
19	15
21	15
22	15
23	15
24	15
19	16
21	16
19	17
22	17
23	17
24	17
19	18
21	18


==> anc/network_data/broad.dat <==
1	54
3	54
4	54
5	54
10	54
14	54
15	54
19	54
20	54
22	54
24	54
26	54
27	54
29	54
31	54
33	54
36	54
37	54
51	54
1	55
3	55
4	55
5	55
6	55
7	55
10	55
11	55
12	55
15	55
16	55
18	55
19	55
20	55
22	55
24	55
26	55
27	55
28	55
31	55
33	55
34	55
36	55
37	55
39	55
40	55
48	55
49	55
50	55
2	56
70	56
1	57
3	57
4	57
5	57
6	57
11	57
16	57
19	57
20	57
22	57
24	57
29	57
34	57
39	57
48	57
50	57
1	58
5	58
6	58
7	58
11	58
12	58
15	58
16	58
19	58
20	58
22	58
24	58
25	58
26	58
27	58
31	58
34	58
36	58
37	58
38	58
40	58
45	58
46	58
48	58
50	58
1	59
3	59
5	59
10	59
11	59
15	59
17	59
20	59
22	59
25	59
29	59
31	59
32	59
34	59
38	59
40	59
48	59
50	59
52	59
2	60
64	60
1	61
5	61
6	61
10	61
11	61
15	61
16	61
19	61
20	61
21	61
22	61
23	61
24	61
26	61
27	61
31	61
34	61
37	61
46	61
48	61
1	62
5	62
7	62
10	62
11	62
15	62
16	62
19	62
20	62
26	62
27	62
32	62
37	62
39	62
46	62
48	62
1	63
5	63
6	63
11	63
14	63
16	63
20	63
26	63
32	63
41	63
48	63
53	63
1	64
5	64
11	64
15	64
20	64
26	64
27	64
31	64
46	64
48	64
1	65
5	65
6	65
7	65
10	65
11	65
15	65
19	65
20	65
24	65
26	65
29	65
31	65
32	65
37	65
38	65
39	65
42	65
46	65
1	66
5	66
6	66
10	66
11	66
15	66
16	66
19	66
20	66
24	66
26	66
29	66
31	66
32	66
33	66
34	66
37	66
39	66
41	66
46	66
48	66
50	66
52	66
1	67
5	67
6	67
10	67
11	67
15	67
16	67
19	67
20	67
24	67
29	67
37	67
39	67
41	67
44	67
45	67
53	67
1	68
5	68
11	68
12	68
24	68
50	68
58	69
61	69
62	69
64	69
70	69
76	69
4	70
5	70
6	70
7	70
9	70
10	70
11	70
12	70
14	70
15	70
17	70
19	70
20	70
24	70
26	70
27	70
29	70
31	70
32	70
34	70
38	70
39	70
40	70
46	70
48	70
50	70
52	70
1	71
3	71
4	71
5	71
6	71
10	71
11	71
15	71
16	71
17	71
19	71
20	71
22	71
24	71
27	71
31	71
32	71
34	71
35	71
36	71
37	71
38	71
39	71
44	71
46	71
48	71
1	72
3	72
5	72
6	72
7	72
10	72
12	72
13	72
16	72
19	72
20	72
24	72
26	72
27	72
29	72
32	72
34	72
39	72
46	72
48	72
50	72
5	73
6	73
7	73
11	73
14	73
15	73
19	73
24	73
26	73
27	73
29	73
31	73
37	73
39	73
48	73
50	73
52	73
1	74
3	74
4	74
5	74
6	74
10	74
11	74
12	74
13	74
15	74
16	74
17	74
19	74
20	74
22	74
24	74
25	74
27	74
29	74
32	74
33	74
36	74
38	74
39	74
41	74
43	74
48	74
50	74
1	75
11	75
15	75
20	75
26	75
32	75
46	75
48	75
64	76
80	76
2	78
61	78
64	78
1	79
5	79
6	79
7	79
10	79
11	79
15	79
16	79
19	79
20	79
22	79
24	79
26	79
27	79
29	79
32	79
34	79
37	79
39	79
40	79
46	79
48	79
1	80
3	80
5	80
6	80
10	80
11	80
15	80
16	80
19	80
20	80
24	80
25	80
26	80
29	80
30	80
31	80
33	80
34	80
39	80
40	80
46	80
47	80
48	80
50	80
1	81
5	81
6	81
10	81
11	81
16	81
19	81
20	81
22	81
24	81
26	81
27	81
29	81
31	81
32	81
34	81
37	81
38	81
40	81
41	81
44	81
46	81
52	81
20	82
26	82
29	82
1	83
1	84
5	84
10	84
11	84
19	84
20	84
22	84
24	84
26	84
29	84
37	84
48	84
50	84
2	85
63	85
64	85
72	85
58	86
61	86
62	86
64	86
70	86
76	86
1	87
3	87
5	87
6	87
11	87
15	87
17	87
19	87
20	87
24	87
25	87
26	87
29	87
31	87
32	87
37	87
40	87
41	87
44	87
48	87
2	88
54	88
63	88
64	88
70	88
80	88
1	89
7	89
10	89
11	89
15	89
20	89
26	89
1	90
3	90
5	90
6	90
8	90
10	90
11	90
15	90
16	90
19	90
20	90
22	90
24	90
26	90
27	90
39	90
40	90
41	90
48	90
50	90
52	90
1	91
10	91
11	91
15	91
16	91
20	91
26	91
37	91
1	92
10	92
11	92
15	92
16	92
20	92
26	92
37	92
3	93
1	94
3	94
10	94
26	94
29	94
33	94
36	94
47	94
50	94
58	94
2	95
55	95
56	95
58	95
67	95
69	95
70	95
71	95
72	95
76	95
86	95
88	95
90	95
92	95


==> anc/network_data/canton.dat <==
1	55
3	55
4	55
5	55
14	55
20	55
23	55
25	55
27	55
28	55
30	55
33	55
48	55
51	55
1	56
3	56
10	56
20	56
21	56
23	56
25	56
33	56
37	56
38	56
42	56
45	56
48	56
1	57
2	57
3	57
4	57
5	57
6	57
9	57
11	57
12	57
13	57
14	57
17	57
18	57
20	57
21	57
23	57
25	57
28	57
29	57
30	57
32	57
33	57
34	57
38	57
40	57
41	57
44	57
46	57
48	57
49	57
51	57
68	57
76	57
81	57
1	58
3	58
5	58
6	58
8	58
9	58
10	58
11	58
12	58
14	58
15	58
19	58
20	58
21	58
22	58
23	58
24	58
25	58
28	58
29	58
30	58
32	58
33	58
34	58
35	58
38	58
39	58
40	58
44	58
45	58
48	58
53	58
1	59
3	59
5	59
6	59
9	59
10	59
11	59
13	59
14	59
15	59
17	59
20	59
21	59
23	59
25	59
27	59
28	59
29	59
30	59
31	59
33	59
34	59
36	59
38	59
39	59
41	59
48	59
49	59
51	59
3	60
25	60
29	60
32	60
35	60
51	60
1	61
5	61
8	61
10	61
11	61
13	61
14	61
15	61
17	61
20	61
21	61
23	61
25	61
27	61
28	61
29	61
30	61
32	61
33	61
36	61
38	61
39	61
40	61
42	61
48	61
5	62
7	62
10	62
14	62
15	62
26	62
33	62
38	62
42	62
1	63
38	63
1	64
1	65
5	65
6	65
9	65
10	65
11	65
13	65
14	65
15	65
16	65
20	65
21	65
25	65
27	65
28	65
29	65
30	65
32	65
33	65
34	65
35	65
39	65
40	65
47	65
48	65
49	65
1	66
3	66
4	66
5	66
8	66
11	66
12	66
14	66
20	66
25	66
27	66
28	66
29	66
30	66
32	66
34	66
35	66
39	66
40	66
41	66
49	66
51	66
76	66
1	67
3	67
6	67
9	67
10	67
13	67
14	67
15	67
20	67
21	67
23	67
25	67
27	67
30	67
32	67
33	67
37	67
38	67
39	67
40	67
41	67
42	67
46	67
49	67
1	68
3	68
10	68
14	68
17	68
20	68
23	68
27	68
28	68
33	68
34	68
45	68
48	68
49	68
1	69
9	69
20	69
21	69
24	69
25	69
28	69
32	69
34	69
39	69
48	69
1	70
6	70
9	70
10	70
16	70
20	70
21	70
24	70
25	70
27	70
29	70
30	70
32	70
33	70
39	70
46	70
49	70
52	70
1	71
3	71
4	71
5	71
10	71
20	71
21	71
25	71
34	71
35	71
39	71
40	71
49	71
51	71
1	72
3	72
4	72
9	72
15	72
17	72
20	72
30	72
32	72
46	72
49	72
51	72
1	73
5	73
6	73
7	73
10	73
12	73
15	73
20	73
21	73
23	73
25	73
28	73
30	73
32	73
35	73
38	73
39	73
40	73
41	73
42	73
48	73
49	73
1	74
6	74
10	74
11	74
13	74
14	74
15	74
20	74
23	74
24	74
25	74
28	74
30	74
32	74
33	74
34	74
37	74
38	74
40	74
42	74
50	74
51	74
1	75
2	75
61	75
68	75
69	75
76	75
88	75
1	76
5	76
6	76
8	76
10	76
11	76
13	76
14	76
15	76
20	76
21	76
23	76
25	76
27	76
28	76
29	76
30	76
32	76
33	76
35	76
38	76
39	76
40	76
41	76
42	76
50	76
51	76
53	76
1	77
10	77
11	77
15	77
30	77
33	77
3	78
4	78
5	78
6	78
11	78
15	78
17	78
20	78
22	78
23	78
25	78
28	78
29	78
30	78
32	78
33	78
34	78
35	78
38	78
41	78
49	78
52	78
53	78
1	79
6	79
8	79
9	79
10	79
14	79
15	79
20	79
21	79
23	79
25	79
27	79
30	79
32	79
33	79
35	79
38	79
41	79
42	79
53	79
54	79
1	80
1	81
1	82
2	82
65	82
66	82
67	82
68	82
71	82
76	82
80	82
83	82
89	82
90	82
96	82
99	82
1	83
1	84
3	84
1	85
6	85
8	85
10	85
14	85
15	85
25	85
30	85
33	85
38	85
53	85
1	86
5	86
20	86
51	86
52	86
1	87
3	87
10	87
11	87
12	87
13	87
14	87
15	87
20	87
21	87
23	87
24	87
29	87
30	87
32	87
33	87
34	87
35	87
38	87
39	87
41	87
46	87
47	87
49	87
1	88
3	88
10	88
11	88
13	88
14	88
15	88
20	88
21	88
23	88
25	88
30	88
32	88
33	88
38	88
42	88
46	88
48	88
1	89
5	89
6	89
8	89
10	89
11	89
13	89
14	89
15	89
20	89
21	89
23	89
25	89
27	89
28	89
29	89
30	89
32	89
33	89
35	89
38	89
39	89
40	89
41	89
42	89
50	89
51	89
53	89
5	90
6	90
10	90
13	90
14	90
15	90
17	90
20	90
21	90
29	90
33	90
38	90
42	90
5	91
8	91
9	91
11	91
14	91
15	91
20	91
21	91
25	91
28	91
29	91
30	91
32	91
40	91
41	91
44	91
49	91
1	92
3	92
4	92
5	92
25	92
28	92
30	92
39	92
40	92
41	92
51	92
76	92
1	93
6	93
10	93
13	93
14	93
15	93
27	93
28	93
33	93
39	93
1	94
2	94
65	94
66	94
67	94
68	94
71	94
76	94
83	94
89	94
90	94
96	94
99	94
1	95
3	95
6	95
10	95
11	95
12	95
13	95
14	95
15	95
21	95
23	95
30	95
32	95
33	95
39	95
40	95
41	95
42	95
43	95
1	96
2	96
61	96
68	96
69	96
76	96
88	96
97	96
1	97
2	97
3	97
4	97
5	97
6	97
8	97
11	97
14	97
17	97
20	97
21	97
25	97
27	97
28	97
29	97
51	97
1	98
48	98
49	98
1	99
3	99
1	100
10	100
14	100
15	100
21	100
23	100
30	100
33	100
38	100
39	100
42	100
45	100
48	100
53	100
1	101
2	101
3	101
4	101
5	101
6	101
8	101
11	101
14	101
17	101
20	101
21	101
25	101
27	101
28	101
29	101
51	101
1	102
2	102
58	102
65	102
66	102
76	102
78	102
82	102
94	102
99	102


==> anc/network_data/caribbean_2005.dat <==
1	6
1	7
1	8
1	9
1	10
1	11
1	12
1	13
1	16
1	17
1	21
1	22
1	26
1	28
1	29
1	31
1	32
1	33
1	34
1	35
1	36
1	38
1	39
1	42
1	43
1	44
1	59
1	60
1	61
1	62
1	76
1	78
1	80
1	81
1	101
1	102
1	108
1	109
1	159
1	160
1	161
1	181
1	190
1	191
1	192
1	193
1	194
1	247
1	248
2	13
2	15
2	16
2	21
2	22
2	23
2	26
2	27
2	29
2	30
2	33
2	35
2	37
2	38
2	40
2	42
2	43
2	44
2	52
2	53
2	54
2	59
2	60
2	61
2	62
2	91
2	103
2	108
2	109
2	126
2	133
2	134
2	152
2	156
2	157
2	158
2	159
2	160
2	161
2	168
2	176
2	177
2	178
2	179
2	181
2	182
2	183
2	184
2	185
2	186
2	187
2	190
2	191
2	192
2	193
2	194
2	197
2	198
2	199
2	200
2	201
2	202
2	203
2	204
2	205
2	206
2	235
2	239
2	247
2	248
3	8
3	9
3	11
3	44
3	52
3	54
3	61
3	84
3	85
3	103
3	157
3	158
3	159
3	160
3	175
3	176
3	182
3	184
3	185
3	187
3	190
3	191
3	192
3	193
3	194
3	197
3	201
3	202
3	206
3	247
4	5
4	12
4	17
4	21
4	24
4	32
4	33
4	34
4	36
4	39
4	101
4	102
5	8
5	9
5	10
5	11
5	12
5	19
5	21
5	23
5	24
5	25
5	26
5	29
5	32
5	33
5	36
5	39
5	41
5	50
5	54
5	115
5	137
5	192
5	197
6	5
6	8
6	9
6	10
6	11
6	12
6	13
6	15
6	16
6	17
6	18
6	21
6	22
6	24
6	26
6	27
6	29
6	32
6	33
6	34
6	35
6	36
6	38
6	39
6	44
6	47
6	48
6	49
6	50
6	53
6	54
6	55
6	57
6	60
6	66
6	67
6	68
6	69
6	70
6	83
6	84
6	86
6	87
6	90
6	91
6	92
6	93
6	94
6	100
6	101
6	102
6	103
6	105
6	108
6	109
6	111
6	112
6	115
6	117
6	118
6	119
6	124
6	125
6	129
6	130
6	131
6	132
6	136
6	139
6	143
6	145
6	150
6	153
6	159
6	160
6	162
6	163
6	172
6	173
6	176
6	177
6	179
6	180
6	184
6	185
6	186
6	188
6	189
6	190
6	191
6	192
6	193
6	195
6	196
6	208
6	209
6	210
6	226
6	228
6	229
6	233
6	235
6	240
6	247
6	248
7	15
7	16
7	21
7	23
7	33
7	35
7	37
7	40
7	103
7	116
7	152
7	157
7	158
7	159
7	175
7	176
7	179
7	182
7	183
7	184
7	185
7	190
7	194
7	197
7	200
7	201
7	205
7	206
7	247
8	15
8	16
8	21
8	23
8	61
8	85
8	157
8	158
8	159
8	160
8	182
8	184
8	185
8	191
8	192
8	194
8	247
9	16
9	21
9	23
9	35
9	84
9	103
9	157
9	158
9	159
9	175
9	176
9	184
9	185
9	201
9	202
10	16
10	21
10	23
10	35
10	84
10	86
10	103
10	122
10	157
10	159
10	176
10	183
10	184
10	185
10	186
10	187
10	191
10	193
11	16
11	21
11	33
11	35
11	37
11	40
11	52
11	54
11	103
11	159
11	184
11	185
11	190
11	192
11	193
11	194
11	197
11	202
12	15
12	21
12	23
12	116
12	124
12	159
12	182
13	33
13	52
13	96
13	105
13	106
13	115
13	116
13	118
13	119
13	120
13	123
13	124
13	138
13	139
13	140
13	154
13	162
13	163
13	167
13	179
13	237
13	238
14	116
15	16
15	20
15	52
15	88
15	107
15	115
15	116
15	118
15	120
15	123
15	130
15	131
15	135
15	137
15	138
15	139
15	140
15	141
15	152
15	154
15	162
15	177
15	179
15	187
15	197
15	222
15	237
15	239
15	248
15	249
16	20
16	21
16	25
16	29
16	30
16	33
16	35
16	40
16	43
16	52
16	62
16	67
16	72
16	73
16	80
16	82
16	88
16	89
16	97
16	98
16	99
16	105
16	106
16	107
16	114
16	115
16	116
16	117
16	118
16	119
16	120
16	122
16	123
16	124
16	127
16	130
16	131
16	135
16	137
16	138
16	139
16	140
16	141
16	142
16	143
16	144
16	145
16	146
16	147
16	149
16	150
16	152
16	153
16	156
16	157
16	160
16	162
16	163
16	167
16	168
16	175
16	177
16	178
16	179
16	186
16	187
16	190
16	191
16	192
16	194
16	196
16	197
16	208
16	220
16	222
16	225
16	235
16	236
16	237
16	238
16	239
16	247
16	248
16	249
17	16
17	20
17	21
17	25
17	29
17	30
17	31
17	32
17	33
17	35
17	37
17	40
17	52
17	72
17	73
17	95
17	96
17	98
17	99
17	105
17	106
17	107
17	108
17	114
17	115
17	116
17	117
17	119
17	120
17	122
17	123
17	124
17	135
17	137
17	138
17	139
17	140
17	141
17	142
17	143
17	144
17	152
17	153
17	159
17	160
17	162
17	163
17	167
17	168
17	176
17	177
17	179
17	191
17	194
17	197
17	208
17	225
17	235
17	236
17	237
17	238
17	243
17	247
17	248
17	249
18	16
18	29
18	35
18	107
18	115
18	116
18	117
18	120
18	122
18	124
18	139
18	142
18	144
18	152
18	162
18	197
18	249
19	25
19	67
19	75
19	77
19	78
19	80
19	107
19	119
19	150
19	152
19	153
19	167
19	195
19	196
19	211
19	225
19	232
19	241
19	242
19	245
19	249
20	29
20	63
20	107
20	119
20	120
20	124
20	139
20	146
20	147
20	150
20	151
20	152
20	153
20	166
20	167
20	171
20	195
20	196
20	212
20	213
20	217
20	219
20	223
20	225
20	240
20	243
20	249
21	12
21	14
21	16
21	20
21	25
21	29
21	31
21	33
21	35
21	43
21	47
21	48
21	52
21	59
21	61
21	83
21	84
21	85
21	86
21	87
21	89
21	90
21	91
21	93
21	96
21	100
21	103
21	105
21	106
21	115
21	116
21	117
21	118
21	119
21	120
21	122
21	123
21	124
21	125
21	127
21	130
21	131
21	132
21	135
21	137
21	138
21	139
21	140
21	141
21	142
21	145
21	152
21	154
21	160
21	162
21	163
21	167
21	168
21	170
21	173
21	176
21	177
21	178
21	179
21	180
21	186
21	191
21	192
21	193
21	194
21	195
21	196
21	207
21	208
21	211
21	235
21	236
21	237
21	238
21	247
21	248
22	116
22	167
22	223
23	145
23	247
24	15
24	16
24	33
24	40
24	50
24	118
24	144
24	168
24	186
25	16
25	29
25	40
25	45
25	52
25	63
25	64
25	67
25	95
25	96
25	106
25	113
25	114
25	115
25	116
25	119
25	120
25	122
25	124
25	130
25	135
25	137
25	140
25	141
25	146
25	147
25	152
25	153
25	154
25	162
25	163
25	169
25	170
25	208
25	214
25	216
25	220
25	221
25	223
25	225
25	226
25	228
25	229
25	234
25	238
26	16
26	21
26	25
26	29
26	33
26	47
26	48
26	53
26	64
26	85
26	86
26	87
26	89
26	92
26	95
26	103
26	105
26	106
26	109
26	115
26	116
26	117
26	118
26	119
26	120
26	122
26	123
26	124
26	132
26	139
26	142
26	143
26	144
26	152
26	154
26	159
26	160
26	162
26	163
26	176
26	177
26	179
26	180
26	190
26	191
26	192
26	193
26	194
26	196
26	197
26	210
26	233
26	235
26	247
26	248
27	16
27	25
27	29
27	47
27	83
27	86
27	87
27	105
27	115
27	117
27	123
27	124
27	139
27	145
27	152
27	160
27	162
27	163
27	194
28	16
28	25
28	29
28	47
28	48
28	66
28	73
28	87
28	88
28	97
28	110
28	115
28	117
28	119
28	120
28	122
28	124
28	127
28	130
28	131
28	132
28	135
28	139
28	140
28	142
28	143
28	145
28	152
28	160
28	162
28	163
28	173
28	174
28	191
28	193
28	194
28	195
28	196
28	197
28	208
28	209
28	210
28	225
28	229
28	248
29	16
29	19
29	20
29	25
29	48
29	51
29	52
29	54
29	56
29	58
29	64
29	66
29	67
29	76
29	81
29	82
29	83
29	85
29	86
29	87
29	89
29	93
29	95
29	96
29	97
29	105
29	106
29	107
29	113
29	114
29	115
29	116
29	117
29	118
29	119
29	120
29	122
29	123
29	124
29	127
29	128
29	129
29	130
29	131
29	132
29	135
29	137
29	138
29	139
29	142
29	145
29	146
29	147
29	149
29	151
29	152
29	153
29	154
29	157
29	159
29	160
29	162
29	163
29	164
29	167
29	170
29	173
29	174
29	175
29	176
29	177
29	179
29	190
29	191
29	192
29	193
29	194
29	195
29	196
29	197
29	207
29	208
29	209
29	210
29	212
29	213
29	214
29	215
29	216
29	217
29	218
29	219
29	220
29	221
29	222
29	223
29	225
29	226
29	227
29	228
29	229
29	232
29	233
29	234
29	238
29	243
29	245
29	247
29	248
30	16
30	29
30	40
30	107
30	146
30	150
30	152
30	224
30	225
30	249
31	16
31	29
31	52
31	107
31	149
31	150
31	152
31	212
31	224
31	249
32	16
32	20
32	29
32	33
32	40
32	52
32	54
32	72
32	73
32	97
32	98
32	99
32	114
32	115
32	116
32	117
32	119
32	120
32	135
32	137
32	138
32	140
32	141
32	144
32	146
32	152
32	156
32	176
32	177
32	179
32	191
32	192
32	193
32	208
32	217
32	225
32	236
32	237
32	238
32	247
32	248
33	16
33	20
33	29
33	35
33	40
33	45
33	48
33	52
33	54
33	64
33	67
33	72
33	75
33	76
33	78
33	80
33	81
33	87
33	88
33	89
33	95
33	96
33	97
33	98
33	99
33	105
33	106
33	107
33	113
33	114
33	115
33	116
33	117
33	118
33	119
33	120
33	121
33	122
33	123
33	124
33	127
33	128
33	129
33	130
33	131
33	132
33	135
33	137
33	138
33	139
33	140
33	141
33	144
33	145
33	146
33	147
33	149
33	150
33	151
33	152
33	153
33	154
33	162
33	163
33	164
33	166
33	168
33	169
33	170
33	174
33	177
33	178
33	179
33	187
33	191
33	192
33	193
33	195
33	196
33	197
33	207
33	208
33	209
33	210
33	214
33	216
33	217
33	218
33	219
33	220
33	221
33	222
33	223
33	224
33	225
33	226
33	227
33	228
33	229
33	234
33	235
33	236
33	237
33	238
33	239
33	242
33	243
33	247
33	248
33	249
34	16
34	96
34	106
34	116
34	123
34	179
34	248
35	25
35	37
35	40
35	52
35	114
35	177
35	178
35	193
35	247
36	21
36	25
36	29
36	33
36	35
36	37
36	52
36	61
36	89
36	106
36	108
36	114
36	115
36	116
36	118
36	120
36	122
36	123
36	124
36	130
36	135
36	137
36	138
36	140
36	141
36	145
36	154
36	159
36	162
36	163
36	174
36	177
36	178
36	190
36	193
36	194
36	237
36	238
36	248
37	25
37	33
37	35
37	40
37	52
37	53
37	72
37	76
37	83
37	89
37	98
37	99
37	107
37	114
37	116
37	118
37	120
37	121
37	123
37	124
37	135
37	137
37	138
37	140
37	141
37	144
37	145
37	154
37	159
37	162
37	169
37	177
37	178
37	179
37	193
37	197
37	236
37	237
37	238
37	247
37	248
38	25
38	35
38	37
38	103
38	120
38	122
38	123
38	140
38	152
38	158
38	177
38	178
38	193
38	238
39	16
39	21
39	35
39	52
39	84
39	157
39	159
39	175
39	176
39	177
39	178
39	179
39	182
39	184
39	185
39	191
39	192
39	247
39	248
40	78
40	80
40	224
41	80
42	51
42	58
42	67
42	74
42	75
42	79
42	80
42	81
42	82
42	96
42	107
42	131
42	146
42	167
42	217
42	219
42	221
42	225
42	231
42	232
42	240
42	243
42	249
43	51
43	67
43	74
43	75
43	79
43	80
43	81
43	82
43	96
43	107
43	131
43	167
43	217
43	219
43	221
43	225
43	231
43	243
43	249
44	51
44	67
44	74
44	79
44	80
44	81
44	82
44	96
44	107
44	131
44	167
44	217
44	219
44	221
44	225
44	231
44	243
44	249
45	74
45	79
45	81
45	82
45	107
45	167
45	243
45	249
46	74
46	79
46	81
46	82
46	107
46	167
46	243
46	249
47	51
47	74
47	79
47	81
47	82
47	107
47	152
47	167
47	220
47	243
47	249
48	51
48	74
48	79
48	81
48	82
48	107
48	167
48	220
48	243
48	249
49	66
49	67
49	74
49	77
49	79
49	81
49	82
49	107
49	147
49	150
49	151
49	152
49	155
49	167
49	195
49	202
49	213
49	225
49	231
49	232
49	241
49	242
49	243
49	245
49	249
50	66
50	67
50	74
50	77
50	79
50	81
50	82
50	107
50	147
50	150
50	151
50	152
50	155
50	167
50	195
50	211
50	213
50	225
50	231
50	232
50	240
50	242
50	243
50	245
50	249
51	74
51	75
51	79
51	80
51	81
51	82
51	107
51	147
51	150
51	167
51	211
51	221
51	223
51	232
51	243
51	249
52	71
52	75
52	79
52	80
53	71
53	75
53	79
53	80
54	71
54	74
54	75
54	79
54	80
54	81
54	82
54	107
54	150
54	167
54	243
54	249
55	74
55	75
55	79
55	80
55	81
55	82
55	107
55	167
55	213
55	240
55	242
55	243
55	249
56	74
56	75
56	79
56	80
56	81
56	82
56	107
56	167
56	213
56	240
56	242
56	243
56	249
57	75
57	79
57	80
57	213
57	240
57	242
58	57
58	75
58	79
58	80
58	213
58	240
58	242
59	51
59	67
59	79
59	118
59	226
59	227
59	228
59	229
60	51
60	67
60	74
60	79
60	81
60	82
60	107
60	118
60	167
60	226
60	227
60	228
60	229
60	231
60	243
60	249
61	51
61	79
61	118
61	226
61	227
61	228
61	229
62	51
62	74
62	79
62	81
62	82
62	107
62	118
62	167
62	226
62	227
62	228
62	229
62	243
62	249
63	75
63	79
63	80
64	75
64	79
64	80
64	107
64	167
65	57
65	75
65	78
65	79
65	80
65	240
65	242
65	245
66	57
66	75
66	78
66	79
66	80
66	240
66	242
66	245
67	57
67	71
67	75
67	78
67	79
67	80
67	213
67	232
67	240
67	242
67	245
68	57
68	75
68	78
68	79
68	80
68	107
68	167
68	240
68	242
68	245
69	57
69	74
69	75
69	77
69	78
69	79
69	80
69	81
69	82
69	167
69	240
69	242
69	243
69	245
69	249
70	57
70	63
70	75
70	78
70	79
70	80
70	107
70	213
70	240
70	242
70	245
71	57
71	75
71	78
71	79
71	80
71	240
71	242
71	245
72	57
72	75
72	78
72	79
72	80
72	240
72	242
72	245
73	57
73	75
73	78
73	79
73	80
73	242
73	245
74	75
74	76
74	79
74	80
74	242
75	80
75	242
76	80
76	242
77	75
77	76
77	80
77	242
78	80
78	242
79	75
79	76
79	80
79	242
81	75
81	76
81	79
81	80
81	242
82	75
82	76
82	79
82	80
82	242
83	74
83	79
83	81
83	82
83	107
83	167
83	220
83	243
83	249
84	74
84	79
84	80
84	81
84	82
84	107
84	167
84	220
84	243
84	249
85	74
85	79
85	80
85	81
85	82
85	107
85	167
85	220
85	243
85	249
86	74
86	79
86	80
86	81
86	82
86	107
86	167
86	220
86	243
86	249
87	74
87	79
87	81
87	82
87	107
87	167
87	221
87	243
87	249
88	51
88	79
88	221
89	51
89	74
89	79
89	81
89	107
89	167
89	243
89	249
90	66
90	67
90	74
90	75
90	77
90	79
90	80
90	81
90	82
90	107
90	148
90	167
90	212
90	213
90	225
90	240
90	242
90	243
90	245
90	249
91	58
91	66
91	74
91	75
91	77
91	79
91	80
91	81
91	82
91	107
91	148
91	167
91	211
91	212
91	213
91	240
91	242
91	243
91	245
91	249
92	55
92	56
92	63
92	67
92	69
92	73
92	74
92	77
92	79
92	81
92	82
92	107
92	125
92	126
92	147
92	148
92	149
92	150
92	153
92	167
92	186
92	196
92	211
92	212
92	213
92	217
92	225
92	231
92	240
92	242
92	243
92	245
92	249
93	74
93	75
93	77
93	79
93	80
93	81
93	82
93	107
93	148
93	150
93	167
93	211
93	212
93	213
93	240
93	242
93	243
93	249
94	74
94	79
94	80
94	81
94	82
94	107
94	152
94	154
94	167
94	211
94	217
94	219
94	243
94	249
95	75
95	79
95	80
96	75
96	76
96	77
96	80
96	81
96	224
96	242
97	75
97	79
97	80
97	152
98	75
98	79
98	80
98	146
98	148
98	152
98	224
98	240
99	75
99	79
99	80
99	146
99	148
99	152
99	224
99	240
100	74
100	75
100	77
100	79
100	80
100	81
100	82
100	107
100	167
100	213
100	223
100	243
100	249
101	51
101	56
101	58
101	63
101	67
101	73
101	74
101	77
101	79
101	81
101	82
101	96
101	107
101	152
101	167
101	211
101	213
101	225
101	242
101	243
101	244
101	249
102	51
102	56
102	58
102	63
102	67
102	73
102	74
102	77
102	79
102	81
102	82
102	96
102	107
102	152
102	211
102	225
102	242
102	243
102	244
102	249
103	75
103	79
103	80
104	75
104	79
104	80
104	146
104	230
105	74
105	75
105	79
105	80
105	81
105	82
105	107
105	167
105	243
105	249
106	74
106	75
106	79
106	80
106	81
106	82
106	107
106	167
106	243
106	249
107	80
108	51
108	64
108	79
108	113
108	146
108	163
108	220
109	51
109	79
109	113
109	146
110	51
110	79
110	113
110	146
111	74
111	79
111	81
111	82
111	107
111	167
111	243
111	249
112	74
112	79
112	81
112	82
112	107
112	167
112	243
112	249
113	74
113	75
113	79
113	80
113	81
113	82
113	107
113	167
113	243
113	249
114	75
114	79
114	80
115	74
115	75
115	79
115	80
115	81
115	82
115	107
115	167
115	243
115	249
116	75
116	79
116	80
116	147
116	150
116	212
116	220
116	231
116	240
116	245
117	51
117	71
117	74
117	75
117	79
117	80
117	81
117	82
117	107
117	146
117	147
117	148
117	150
117	165
117	167
117	171
117	212
117	220
117	225
117	231
117	240
117	243
117	245
117	249
118	45
118	74
118	75
118	77
118	79
118	80
118	81
118	82
118	107
118	147
118	150
118	167
118	212
118	220
118	231
118	240
118	243
118	245
118	249
119	74
119	75
119	77
119	79
119	80
119	81
119	82
119	107
119	147
119	150
119	167
119	212
119	220
119	231
119	240
119	243
119	245
119	249
120	51
120	74
120	75
120	77
120	79
120	80
120	81
120	82
120	107
120	146
120	147
120	150
120	167
120	212
120	220
120	225
120	230
120	231
120	232
120	240
120	243
120	245
120	249
121	75
121	79
121	80
121	147
121	150
121	212
121	220
121	231
121	240
121	245
122	75
122	79
122	80
122	147
122	150
122	212
122	220
122	231
122	240
122	245
123	75
123	79
123	80
123	146
123	147
123	150
123	212
123	220
123	231
123	240
123	245
124	75
124	79
124	80
124	147
124	148
124	150
124	212
124	220
124	231
124	240
124	245
125	74
125	75
125	77
125	79
125	80
125	81
125	82
125	107
125	167
125	212
125	242
125	243
125	249
126	74
126	75
126	77
126	79
126	80
126	81
126	82
126	107
126	167
126	212
126	213
126	242
126	243
126	249
127	74
127	75
127	79
127	80
127	81
127	82
127	107
127	146
127	150
127	151
127	167
127	225
127	232
127	243
127	249
128	51
128	74
128	79
128	81
128	82
128	107
128	150
128	151
128	167
128	220
128	225
128	232
128	243
128	249
129	74
129	75
129	79
129	80
129	81
129	82
129	107
129	150
129	151
129	167
129	225
129	232
129	243
129	249
130	51
130	74
130	75
130	79
130	80
130	81
130	82
130	107
130	150
130	151
130	167
130	225
130	232
130	243
130	249
131	74
131	75
131	79
131	80
131	81
131	82
131	107
131	150
131	151
131	167
131	225
131	232
131	243
131	249
132	51
132	66
132	74
132	75
132	79
132	80
132	81
132	82
132	107
132	150
132	151
132	167
132	225
132	232
132	243
132	249
133	75
133	79
133	80
134	75
134	79
134	80
135	75
135	79
135	80
135	147
135	213
136	74
136	75
136	79
136	80
136	81
136	82
136	107
136	150
136	167
136	213
136	225
136	243
136	249
137	74
137	75
137	79
137	80
137	81
137	82
137	107
137	154
137	167
137	213
137	225
137	243
137	249
138	74
138	75
138	79
138	80
138	81
138	82
138	107
138	146
138	154
138	167
138	213
138	225
138	243
138	249
139	65
139	74
139	79
139	81
139	82
139	107
139	154
139	167
139	213
139	243
139	249
140	75
140	79
140	80
140	113
140	154
140	213
141	74
141	75
141	79
141	80
141	81
141	82
141	107
141	154
141	167
141	213
141	243
141	249
142	74
142	75
142	79
142	80
142	81
142	82
142	107
142	167
142	213
142	243
142	249
143	74
143	79
143	81
143	82
143	107
143	167
143	213
143	243
143	249
144	75
144	79
144	80
144	213
145	51
145	74
145	79
145	81
145	82
145	107
145	113
145	167
145	213
145	232
145	243
145	249
146	75
146	79
146	80
146	212
146	225
147	75
147	79
147	80
147	212
147	225
148	75
148	79
148	80
148	212
148	225
149	75
149	79
149	80
149	165
149	212
149	225
150	75
150	79
150	80
150	212
150	225
151	74
151	75
151	79
151	80
151	81
151	82
151	107
151	167
151	212
151	225
151	243
151	249
152	75
152	79
152	80
152	212
152	225
153	65
153	75
153	79
153	80
153	212
153	225
153	240
154	75
154	79
154	80
154	146
155	75
155	80
155	242
156	75
156	79
156	80
156	232
157	75
157	79
157	80
157	232
158	75
158	79
158	80
158	232
159	74
159	75
159	79
159	80
159	81
159	82
159	107
159	147
159	167
159	221
159	222
159	223
159	225
159	231
159	232
159	243
159	249
160	67
160	74
160	75
160	79
160	80
160	81
160	82
160	104
160	107
160	116
160	146
160	167
160	221
160	232
160	243
160	249
161	58
161	74
161	75
161	79
161	80
161	81
161	82
161	107
161	167
161	212
161	243
161	249
162	67
162	74
162	75
162	79
162	80
162	81
162	82
162	107
162	167
162	223
162	243
162	249
163	51
163	67
163	74
163	75
163	79
163	80
163	81
163	82
163	104
163	107
163	146
163	150
163	167
163	211
163	225
163	243
163	249
164	74
164	75
164	79
164	80
164	81
164	82
164	107
164	167
164	225
164	240
164	243
164	249
165	74
165	75
165	79
165	80
165	81
165	82
165	107
165	147
165	150
165	167
165	223
165	225
165	243
165	249
166	75
166	79
166	80
166	223
166	225
167	75
167	80
167	81
167	242
168	75
168	76
168	77
168	79
168	80
169	74
169	75
169	79
169	80
169	81
169	82
169	107
169	150
169	167
169	243
169	249
170	74
170	75
170	79
170	80
170	81
170	82
170	107
170	150
170	167
170	243
170	249
171	75
171	79
171	80
171	150
172	74
172	79
172	81
172	82
172	96
172	107
172	167
172	243
172	249
173	74
173	79
173	81
173	82
173	96
173	107
173	167
173	243
173	249
174	79
174	96
175	75
175	79
175	80
176	75
176	79
176	80
176	225
177	75
177	79
177	80
178	75
178	79
178	80
179	75
179	79
179	80
180	74
180	79
180	80
180	81
180	82
180	107
180	167
180	243
180	249
181	79
182	75
182	79
182	80
182	218
183	75
183	79
183	80
183	150
183	218
184	75
184	79
184	80
185	75
185	79
185	80
186	74
186	75
186	79
186	80
186	81
186	82
186	107
186	167
186	220
186	232
186	243
186	249
187	74
187	75
187	79
187	80
187	81
187	82
187	107
187	167
187	243
187	249
188	51
188	74
188	79
188	81
188	82
188	107
188	167
188	213
188	225
188	232
188	243
188	249
189	74
189	75
189	79
189	80
189	81
189	82
189	107
189	147
189	167
189	213
189	225
189	232
189	243
189	249
190	74
190	75
190	79
190	80
190	81
190	82
190	107
190	167
190	225
190	243
190	249
191	51
191	74
191	75
191	79
191	80
191	81
191	82
191	107
191	147
191	167
191	225
191	231
191	232
191	243
191	249
192	51
192	74
192	79
192	81
192	82
192	107
192	167
192	225
192	232
192	243
192	249
193	51
193	67
193	74
193	79
193	81
193	82
193	107
193	167
193	225
193	231
193	232
193	243
193	249
194	51
194	74
194	79
194	81
194	82
194	107
194	167
194	225
194	232
194	243
194	249
195	71
195	75
195	79
195	80
196	74
196	75
196	79
196	80
196	81
196	82
196	107
196	167
196	225
196	243
197	67
197	75
197	79
197	80
197	147
197	148
197	150
197	166
197	221
197	223
197	225
197	231
197	232
197	240
197	249
198	67
198	74
198	75
198	79
198	80
198	81
198	82
198	107
198	147
198	148
198	150
198	166
198	167
198	221
198	223
198	225
198	231
198	232
198	240
198	243
199	67
199	75
199	79
199	80
199	147
199	148
199	150
199	166
199	221
199	223
199	225
199	231
199	232
199	240
199	249
200	67
200	74
200	75
200	79
200	80
200	81
200	82
200	147
200	148
200	150
200	166
200	221
200	223
200	225
200	231
200	232
200	240
200	243
201	67
201	75
201	79
201	80
201	146
201	147
201	148
201	150
201	166
201	221
201	223
201	225
201	231
201	232
201	240
201	249
202	65
202	67
202	74
202	75
202	79
202	80
202	81
202	82
202	107
202	147
202	148
202	150
202	167
202	221
202	222
202	223
202	225
202	231
202	232
202	240
202	243
203	65
203	67
203	75
203	79
203	80
203	147
203	148
203	150
203	221
203	222
203	223
203	225
203	231
203	232
203	240
203	249
204	65
204	67
204	74
204	75
204	79
204	80
204	81
204	82
204	107
204	147
204	148
204	150
204	167
204	221
204	222
204	223
204	225
204	231
204	232
204	240
204	243
204	249
205	65
205	67
205	75
205	79
205	80
205	147
205	148
205	150
205	221
205	222
205	223
205	225
205	231
205	232
205	240
206	65
206	67
206	75
206	79
206	80
206	147
206	148
206	150
206	221
206	222
206	223
206	225
206	231
206	232
206	240
207	74
207	75
207	79
207	80
207	81
207	82
207	107
207	167
207	243
207	249
208	74
208	75
208	79
208	80
208	81
208	82
208	107
208	167
208	243
208	249
209	74
209	75
209	79
209	80
209	81
209	82
209	107
209	167
209	231
209	243
209	249
210	74
210	75
210	79
210	80
210	81
210	82
210	107
210	167
210	243
210	249
211	75
211	76
211	78
211	79
211	80
211	212
211	242
212	75
212	76
212	78
212	79
212	80
212	242
213	75
213	76
213	78
213	79
213	80
213	212
213	242
214	75
214	79
214	80
214	147
215	74
215	75
215	79
215	80
215	81
215	82
215	107
215	147
215	167
215	243
215	249
216	46
216	79
216	147
217	75
217	79
217	80
217	96
217	146
217	147
218	74
218	77
218	79
218	81
218	82
218	107
218	147
218	167
218	243
218	249
219	75
219	79
219	80
219	147
219	212
219	232
220	74
220	75
220	79
220	80
220	81
220	82
220	107
220	147
220	150
220	167
220	212
220	232
220	243
220	249
221	74
221	75
221	79
221	80
221	81
221	82
221	107
221	147
221	150
221	167
221	212
221	225
221	232
221	243
221	249
222	75
222	79
222	80
222	212
222	232
223	75
223	79
223	80
223	212
223	232
224	75
224	80
224	232
225	75
225	79
225	80
225	212
225	232
226	74
226	79
226	81
226	82
226	107
226	147
226	167
226	232
226	243
226	249
227	74
227	79
227	81
227	82
227	107
227	147
227	167
227	232
227	243
227	249
228	74
228	77
228	79
228	81
228	82
228	107
228	147
228	167
228	232
228	243
228	249
229	74
229	79
229	81
229	82
229	107
229	147
229	167
229	225
229	232
229	243
229	249
230	75
230	79
230	80
230	232
231	75
231	79
231	80
231	212
231	232
232	75
232	79
232	80
232	212
233	74
233	75
233	79
233	80
233	81
233	82
233	212
233	232
233	243
233	249
234	74
234	75
234	79
234	81
234	82
234	107
234	147
234	167
234	212
234	232
234	243
234	245
234	249
235	79
235	80
236	71
236	75
236	79
236	80
237	71
237	75
237	79
237	80
238	71
238	75
238	79
238	80
239	74
239	75
239	79
239	80
239	81
239	82
239	107
239	243
239	249
240	75
240	79
240	80
240	242
241	75
241	79
241	80
241	240
241	242
242	80
243	75
243	76
243	79
243	80
243	242
244	74
244	75
244	79
244	80
244	81
244	82
244	151
244	225
244	240
244	243
244	249
245	75
245	79
245	80
245	151
245	225
245	232
245	240
246	74
246	75
246	79
246	80
246	81
246	82
246	107
246	151
246	167
246	225
246	240
246	243
246	249
247	79
247	107
247	167
247	240
248	74
248	79
248	81
248	82
248	107
248	146
248	167
248	168
248	221
248	243
248	249
249	75
249	76
249	79
249	80
249	242


==> anc/network_data/caribbean_reef.dat <==
2	1
3	1
4	1
5	1
6	1
7	1
8	1
9	1
10	1
11	1
12	1
13	1
14	1
15	1
16	1
17	1
18	1
19	1
20	1
21	1
22	1
23	1
24	1
25	1
26	1
28	1
29	1
30	1
31	1
32	1
33	1
34	1
37	1
38	1
39	1
40	1
41	1
42	1
50	1
4	2
5	2
6	2
7	2
8	2
9	2
11	2
12	2
13	2
14	2
15	2
16	2
17	2
20	2
21	2
24	2
25	2
26	2
29	2
31	2
32	2
33	2
34	2
38	2
39	2
40	2
42	2
4	3
6	3
8	3
11	3
13	3
33	3
34	3
37	3
38	3
42	3
6	4
7	4
8	4
11	4
15	4
16	4
17	4
20	4
21	4
22	4
23	4
24	4
25	4
26	4
29	4
33	4
34	4
38	4
46	4
4	5
7	5
11	5
15	5
16	5
46	5
8	6
13	6
14	6
15	6
17	6
20	6
23	6
24	6
25	6
29	6
31	6
33	6
34	6
36	6
37	6
38	6
40	6
41	6
42	6
43	6
44	6
45	6
46	6
49	6
11	7
15	7
16	7
34	7
40	7
46	7
49	7
4	8
7	8
12	8
13	8
15	8
16	8
17	8
31	8
32	8
33	8
34	8
35	8
37	8
38	8
39	8
40	8
41	8
42	8
43	8
44	8
45	8
46	8
49	8
15	9
49	9
49	10
34	11
38	11
40	11
46	11
49	11
50	11
3	12
4	12
5	12
6	12
7	12
8	12
11	12
13	12
14	12
15	12
16	12
20	12
21	12
23	12
24	12
25	12
26	12
29	12
31	12
32	12
33	12
34	12
37	12
38	12
42	12
46	12
5	13
7	13
8	13
11	13
14	13
15	13
16	13
17	13
20	13
21	13
22	13
23	13
24	13
25	13
26	13
27	13
31	13
33	13
34	13
35	13
37	13
38	13
39	13
40	13
41	13
42	13
43	13
44	13
45	13
46	13
49	13
7	14
8	14
9	14
15	14
16	14
17	14
20	14
21	14
22	14
25	14
26	14
27	14
33	14
34	14
35	14
37	14
38	14
39	14
40	14
41	14
42	14
46	14
49	14
16	15
35	15
43	15
46	15
47	15
46	16
48	16
50	16
8	17
11	17
14	17
20	17
22	17
26	17
27	17
31	17
33	17
34	17
35	17
38	17
39	17
40	17
41	17
42	17
46	17
1	18
8	18
12	18
30	18
32	18
33	18
33	19
34	19
36	19
37	19
40	19
41	19
43	19
44	19
45	19
46	19
49	19
7	20
8	20
9	20
14	20
15	20
16	20
17	20
21	20
22	20
25	20
26	20
27	20
33	20
34	20
35	20
38	20
40	20
42	20
43	20
44	20
45	20
46	20
49	20
50	20
14	21
15	21
16	21
17	21
22	21
26	21
27	21
33	21
34	21
35	21
36	21
37	21
38	21
40	21
41	21
42	21
43	21
44	21
45	21
46	21
47	21
49	21
50	21
35	22
40	22
42	22
46	22
49	22
50	22
44	23
45	23
49	23
44	24
49	24
49	25
38	26
46	26
49	26
50	26
35	27
2	28
3	28
4	28
5	28
6	28
7	28
8	28
9	28
11	28
12	28
13	28
14	28
15	28
16	28
17	28
19	28
20	28
21	28
23	28
24	28
25	28
46	28
7	29
9	29
15	29
16	29
34	29
46	29
32	30
33	30
34	30
36	30
37	30
38	30
42	30
43	30
44	30
45	30
49	30
8	31
11	31
12	31
13	31
14	31
17	31
20	31
21	31
33	31
34	31
38	31
39	31
40	31
42	31
38	32
40	32
42	32
49	32
50	32
14	33
17	33
34	33
35	33
37	33
38	33
40	33
41	33
42	33
43	33
44	33
45	33
46	33
47	33
48	33
49	33
50	33
8	34
14	34
16	34
17	34
29	34
31	34
32	34
33	34
35	34
36	34
37	34
38	34
39	34
40	34
41	34
42	34
46	34
47	34
49	34
50	34
5	35
7	35
8	35
9	35
11	35
12	35
13	35
14	35
15	35
17	35
20	35
43	35
44	35
45	35
46	35
47	35
49	35
50	35
33	36
37	36
38	36
39	36
40	36
41	36
42	36
43	36
44	36
45	36
47	36
49	36
50	36
36	37
40	37
41	37
42	37
44	37
45	37
49	37
32	38
33	38
34	38
35	38
39	38
40	38
41	38
42	38
43	38
44	38
45	38
47	38
49	38
50	38
43	39
44	39
45	39
47	39
49	39
35	40
38	40
42	40
43	40
44	40
45	40
46	40
47	40
48	40
49	40
50	40
47	41
48	41
49	41
50	41
47	42
48	42
50	42
46	43
47	43
48	43
50	43
47	44
50	44
46	45
47	45
49	45
50	45
47	46
48	46
50	46
49	47
50	47


==> anc/network_data/carpinteria.dat <==
1	9
1	10
1	11
5	11
8	11
1	12
1	13
3	14
1	15
1	16
1	17
5	17
1	18
4	18
5	18
2	19
1	20
2	20
4	20
5	20
1	21
8	21
1	22
1	23
4	23
1	24
4	24
1	25
5	25
5	26
2	27
2	28
5	29
5	31
3	32
103	34
104	34
105	34
106	34
107	34
108	34
109	34
110	34
111	34
112	34
113	34
114	34
115	34
116	34
117	34
118	34
119	34
120	34
121	34
9	38
10	38
11	38
12	38
13	38
15	38
16	38
17	38
18	38
96	38
100	38
4	39
6	39
7	39
33	39
4	40
6	40
7	40
26	40
30	40
19	41
32	41
6	42
29	43
100	43
37	44
38	44
96	44
25	45
43	45
88	45
94	45
95	45
96	45
100	45
2	46
3	46
4	46
7	46
34	46
35	46
36	46
37	46
96	46
99	46
122	46
125	46
4	47
28	47
31	47
96	47
100	47
46	48
85	48
93	48
96	48
47	49
94	49
95	49
96	49
100	49
127	49
128	49
94	50
95	50
96	50
100	50
127	50
128	50
23	51
43	51
86	51
88	51
94	51
95	51
100	51
124	51
127	51
128	51
27	52
43	52
85	52
88	52
93	52
94	52
95	52
96	52
99	52
100	52
122	52
125	52
127	52
128	52
43	53
86	53
88	53
94	53
95	53
100	53
124	53
127	53
128	53
86	54
88	54
94	54
95	54
100	54
124	54
127	54
128	54
88	55
94	55
95	55
96	55
100	55
127	55
128	55
2	56
3	56
4	56
7	56
20	56
27	56
84	56
85	56
93	56
96	56
99	56
122	56
125	56
21	57
22	57
56	57
84	57
85	57
87	57
88	57
92	57
93	57
94	57
95	57
96	57
97	57
99	57
100	57
122	57
123	57
125	57
56	58
84	58
85	58
88	58
93	58
94	58
95	58
96	58
97	58
100	58
123	58
3	59
85	59
86	59
88	59
93	59
94	59
95	59
97	59
99	59
100	59
122	59
123	59
124	59
125	59
84	60
85	60
93	60
97	60
123	60
85	61
86	61
88	61
93	61
94	61
95	61
97	61
99	61
100	61
122	61
123	61
124	61
125	61
84	62
85	62
88	62
93	62
94	62
95	62
96	62
97	62
100	62
123	62
85	63
86	63
88	63
93	63
94	63
95	63
97	63
99	63
100	63
122	63
123	63
124	63
125	63
85	64
86	64
88	64
93	64
94	64
95	64
97	64
99	64
100	64
122	64
123	64
124	64
125	64
85	65
86	65
88	65
93	65
94	65
95	65
97	65
99	65
100	65
122	65
123	65
124	65
125	65
21	66
22	66
84	66
85	66
87	66
88	66
92	66
93	66
94	66
95	66
97	66
99	66
100	66
122	66
123	66
125	66
21	67
22	67
84	67
85	67
87	67
92	67
93	67
97	67
99	67
122	67
123	67
125	67
84	68
85	68
93	68
97	68
123	68
73	69
84	69
85	69
88	69
93	69
94	69
95	69
97	69
100	69
123	69
127	69
128	69
48	70
49	70
50	70
98	70
128	70
52	71
98	71
102	71
122	71
128	71
84	72
85	72
87	72
88	72
92	72
93	72
94	72
95	72
97	72
100	72
123	72
127	72
128	72
4	73
84	73
85	73
87	73
88	73
92	73
93	73
94	73
95	73
97	73
100	73
123	73
127	73
128	73
84	74
85	74
87	74
88	74
92	74
93	74
94	74
95	74
97	74
99	74
100	74
122	74
123	74
125	74
39	75
40	75
41	75
84	75
85	75
86	75
88	75
93	75
94	75
95	75
97	75
100	75
123	75
124	75
24	76
72	76
73	76
86	76
88	76
91	76
94	76
95	76
100	76
124	76
127	76
128	76
84	77
85	77
86	77
88	77
91	77
93	77
94	77
95	77
97	77
100	77
123	77
124	77
127	77
128	77
84	78
85	78
86	78
88	78
91	78
93	78
94	78
95	78
97	78
100	78
123	78
124	78
127	78
128	78
86	79
88	79
91	79
94	79
95	79
100	79
124	79
127	79
128	79
86	80
88	80
91	80
94	80
95	80
100	80
124	80
127	80
128	80
84	81
85	81
86	81
88	81
91	81
93	81
94	81
95	81
97	81
100	81
123	81
124	81
127	81
128	81
86	82
88	82
91	82
94	82
95	82
100	82
124	82
127	82
128	82
84	83
85	83
86	83
87	83
88	83
91	83
92	83
93	83
94	83
95	83
97	83
99	83
100	83
122	83
123	83
124	83
125	83
127	83
128	83
84	85
83	86
14	89
42	89
44	89
45	89
51	89
53	89
54	89
55	89
57	89
58	89
59	89
60	89
61	89
62	89
63	89
64	89
65	89
66	89
67	89
68	89
69	89
70	89
71	89
75	89
76	89
77	89
78	89
79	89
80	89
81	89
82	89
74	92
83	92
90	98
28	123


==> anc/network_data/catlins.dat <==
1	15
2	15
21	15
30	15
33	15
1	16
2	16
2	17
10	17
1	18
2	18
14	18
1	19
1	20
1	21
2	21
4	21
6	21
1	22
2	22
6	22
8	22
10	22
11	22
2	23
6	23
1	24
8	24
1	25
2	25
1	26
2	26
6	26
10	26
21	28
26	28
1	29
2	29
4	29
9	29
1	30
2	30
1	31
6	31
7	31
1	32
2	32
6	32
8	32
10	32
13	32
1	33
6	33
1	34
2	34
1	35
2	35
4	35
5	35
6	35
1	36
2	36
1	37
6	37
1	38
2	38
30	39
35	39
1	40
1	41
2	41
1	42
1	43
2	43
6	43
2	44
21	44
22	44
30	44
33	44
1	45
2	45
4	45
6	45
7	45
8	45
11	45
1	46
2	46
6	46
8	46
2	47
6	47
10	47
11	47
1	48
2	48
3	48
33	48
3	49
18	49
22	49
27	49
29	49
30	49
33	49
34	49
35	49
38	49
43	49


==> anc/network_data/chesapeake.dat <==
5	6
1	7
2	7
6	7
1	8
2	8
7	8
2	9
7	9
8	9
8	10
9	10
1	11
2	11
7	11
1	12
2	12
7	12
1	13
2	13
7	13
3	14
3	15
3	16
3	17
4	17
3	18
3	19
11	19
12	19
15	19
16	19
18	19
8	20
8	21
1	22
2	22
8	22
1	23
2	23
8	23
14	24
15	24
18	24
12	25
14	25
15	25
18	25
14	26
15	26
16	26
18	26
22	26
15	27
22	27
22	28
23	28
26	28
22	29
18	30
22	30
23	30
29	30
19	31
21	31
22	31
23	31


==> anc/network_data/coachella.dat <==
1	4
2	4
3	4
1	5
2	5
3	5
4	5
4	6
5	6
1	7
2	7
3	7
4	7
2	8
4	8
5	8
6	8
7	8
1	9
2	9
4	9
1	10
7	11
8	11
9	11
10	11
12	11
13	11
14	11
15	11
16	11
17	11
18	11
7	12
8	12
9	12
10	12
11	12
13	12
14	12
15	12
16	12
17	12
18	12
23	12
24	12
1	13
2	13
3	13
4	13
7	13
8	13
9	13
10	13
11	13
14	13
15	13
16	13
17	13
18	13
1	14
7	14
8	14
9	14
10	14
11	14
13	14
15	14
16	14
17	14
18	14
1	15
11	15
12	15
1	16
7	16
8	16
9	16
10	16
11	16
12	16
13	16
14	16
15	16
1	17
15	17
16	17
18	17
1	18
7	18
8	18
9	18
10	18
11	18
12	18
13	18
14	18
15	18
16	18
17	18
1	19
1	20
7	20
8	20
9	20
10	20
11	20
12	20
13	20
14	20
15	20
1	21
7	21
8	21
9	21
10	21
11	21
12	21
13	21
14	21
15	21
23	21
24	21
25	21
26	21
1	22
3	22
4	22
7	22
8	22
9	22
10	22
11	22
12	22
13	22
14	22
15	22
19	22
20	22
23	22
24	22
25	22
26	22
7	23
8	23
9	23
10	23
11	23
12	23
13	23
14	23
15	23
1	24
7	24
8	24
9	24
10	24
11	24
12	24
13	24
14	24
15	24
25	24
1	25
7	25
8	25
9	25
10	25
11	25
12	25
13	25
14	25
15	25
24	25
3	26
4	26
19	26
20	26
21	26
22	26
23	26
24	26
25	26
27	26
29	26
3	27
4	27
7	27
8	27
9	27
10	27
11	27
12	27
13	27
14	27
15	27
19	27
20	27
21	27
22	27
23	27
24	27
25	27
26	27
1	28
3	28
4	28
7	28
8	28
9	28
10	28
11	28
12	28
13	28
14	28
15	28
19	28
20	28
21	28
22	28
23	28
24	28
25	28
26	28
3	29
4	29
7	29
8	29
9	29
10	29
12	29
13	29
14	29
15	29
19	29
20	29
21	29
23	29
24	29
25	29
26	29
27	29
28	29


==> anc/network_data/coweeta1.dat <==
1	29
3	29
13	29
21	29
1	30
11	30
20	30
24	30
1	31
3	31
29	31
40	31
43	31
29	32
2	33
43	33
1	34
1	35
3	35
4	35
12	35
18	35
1	36
3	36
4	36
6	36
8	36
10	36
12	36
14	36
15	36
20	36
23	36
1	37
3	37
1	38
2	38
3	38
8	38
28	38
40	38
1	39
43	39
1	40
2	40
3	40
26	40
29	40
43	40
53	40
55	40
1	41
3	41
4	41
8	41
12	41
17	41
20	41
25	41
26	41
27	41
1	42
3	42
8	42
1	43
3	43
13	43
21	43
1	44
3	44
13	44
21	44
3	45
22	45
26	45
1	46
2	46
40	46
43	46
1	47
1	48
1	49
3	49
4	49
8	49
15	49
17	49
24	49
26	49
1	50
3	50
4	50
12	50
18	50
1	51
3	51
29	51
43	51
1	52
3	52
1	53
12	53
1	54
29	54
43	54
1	55
3	55
8	55
4	56
5	56
15	56
16	56
19	56
20	56
24	56
1	57
3	57
7	57
9	57
1	58
38	58
40	58
42	58
44	58
51	58
52	58


==> anc/network_data/crystald.dat <==
1	9
1	10
1	13
1	20
3	6
3	10
3	14
3	15
4	6
4	7
4	9
4	10
4	11
4	12
4	14
4	15
4	16
4	17
4	18
4	19
4	20
6	5
6	11
9	11
10	11
12	11
14	11
20	5
20	8
20	11


==> anc/network_data/cypwet.dat <==
3	1
5	2
1	15
2	15
3	15
5	15
6	15
1	16
2	16
3	16
5	16
1	17
2	17
3	17
5	17
1	18
2	18
3	18
5	18
8	19
9	19
10	19
11	19
12	19
13	19
14	19
1	20
2	20
3	20
4	20
5	20
6	20
7	20
18	20
19	20
1	21
2	21
3	21
4	21
5	21
6	21
7	21
16	21
17	21
18	21
19	21
20	21
1	22
2	22
15	22
16	22
17	22
18	22
19	22
20	22
21	22
15	23
16	23
17	23
18	23
19	23
20	23
21	23
22	23
24	23
25	23
26	23
27	23
28	23
29	23
30	23
31	23
32	23
34	23
37	23
38	23
42	23
61	23
62	23
4	24
5	24
6	24
15	24
16	24
17	24
18	24
19	24
20	24
21	24
22	24
23	24
26	24
27	24
29	24
30	24
32	24
37	24
48	24
49	24
61	24
19	25
15	26
16	26
17	26
18	26
19	26
20	26
21	26
22	26
23	26
25	26
27	26
28	26
29	26
30	26
31	26
32	26
34	26
37	26
38	26
42	26
47	26
48	26
49	26
61	26
15	27
16	27
17	27
18	27
19	27
20	27
21	27
26	27
31	27
32	27
15	28
16	28
17	28
18	28
19	28
20	28
21	28
15	29
16	29
17	29
18	29
19	29
15	30
16	30
17	30
18	30
19	30
18	31
1	32
2	32
3	32
5	32
15	33
17	33
18	33
20	33
21	33
24	33
25	33
26	33
27	33
28	33
29	33
30	33
4	34
6	34
8	34
10	34
19	34
15	36
16	36
17	36
18	36
19	36
20	36
21	36
22	36
23	36
24	36
25	36
26	36
27	36
28	36
29	36
30	36
48	36
49	36
61	36
62	36
8	37
10	37
19	37
15	38
16	38
17	38
18	38
19	38
20	38
21	38
25	38
26	38
27	38
29	38
30	38
45	38
47	38
48	38
49	38
51	38
61	38
62	38
15	39
16	39
17	39
18	39
19	39
20	39
21	39
22	39
23	39
25	39
26	39
27	39
29	39
30	39
48	39
49	39
61	39
15	40
16	40
17	40
18	40
19	40
20	40
21	40
24	40
25	40
26	40
27	40
29	40
30	40
45	40
47	40
48	40
49	40
51	40
61	40
62	40
15	41
16	41
17	41
18	41
19	41
20	41
21	41
22	41
23	41
24	41
25	41
26	41
27	41
29	41
30	41
48	41
49	41
61	41
62	41
15	42
16	42
17	42
18	42
19	42
20	42
21	42
25	42
26	42
27	42
29	42
30	42
31	42
32	42
15	43
16	43
17	43
18	43
19	43
20	43
21	43
25	43
29	43
30	43
31	43
32	43
15	44
16	44
17	44
18	44
19	44
20	44
21	44
22	44
23	44
24	44
25	44
26	44
27	44
28	44
29	44
30	44
48	44
49	44
61	44
62	44
19	45
8	46
10	46
19	46
8	47
10	47
19	47
8	48
10	48
19	48
19	49
48	49
61	49
8	50
10	50
19	50
19	51
61	51
19	52
8	53
10	53
19	53
23	53
24	53
26	53
62	53
63	53
64	53
8	54
10	54
19	54
34	54
37	54
38	54
39	54
40	54
42	54
43	54
48	54
49	54
51	54
56	54
60	54
61	54
62	54
8	55
10	55
15	55
16	55
17	55
18	55
19	55
20	55
21	55
22	55
23	55
24	55
26	55
28	55
29	55
15	56
16	56
17	56
18	56
19	56
20	56
21	56
22	56
23	56
24	56
26	56
61	56
62	56
15	57
16	57
17	57
18	57
19	57
20	57
21	57
22	57
29	57
30	57
55	58
61	58
62	58
63	58
64	58
65	58
37	59
48	59
49	59
60	59
61	59
62	59
63	59
8	60
9	60
10	60
11	60
8	61
10	61
19	61
48	61
49	61
8	62
10	62
8	63
10	63
8	64
10	64
19	64
34	64
37	64
42	64
8	65
10	65
19	65
34	65
37	65
42	65


==> anc/network_data/dempstersau.dat <==
1	45
2	45
3	45
5	45
6	45
7	45
8	45
9	45
10	45
11	45
12	45
13	45
14	45
15	45
17	45
18	45
19	45
20	45
22	45
24	45
25	45
27	45
29	45
34	45
43	45
1	46
2	46
4	46
5	46
6	46
10	46
11	46
12	46
13	46
14	46
15	46
17	46
18	46
19	46
20	46
22	46
23	46
24	46
26	46
27	46
28	46
29	46
31	46
32	46
33	46
36	46
37	46
39	46
41	46
42	46
3	47
57	47
61	47
1	49
5	49
10	49
12	49
19	49
20	49
22	49
24	49
26	49
31	49
40	49
42	49
1	50
5	50
10	50
11	50
12	50
15	50
24	50
25	50
29	50
36	50
1	51
5	51
6	51
10	51
11	51
12	51
13	51
14	51
15	51
16	51
17	51
18	51
20	51
22	51
24	51
26	51
31	51
32	51
35	51
36	51
40	51
42	51
44	51
78	52
1	53
9	53
10	53
11	53
12	53
14	53
15	53
22	53
24	53
26	53
29	53
31	53
32	53
36	53
1	54
17	54
24	54
1	55
24	55
38	55
1	57
6	57
10	57
11	57
12	57
15	57
21	57
22	57
24	57
31	57
32	57
36	57
1	58
11	58
24	58
1	59
10	59
12	59
15	59
19	59
24	59
36	59
1	61
2	61
5	61
6	61
10	61
11	61
14	61
15	61
16	61
19	61
21	61
22	61
29	61
32	61
36	61
42	61
1	62
10	62
36	62
1	63
5	63
6	63
8	63
10	63
11	63
15	63
17	63
20	63
22	63
24	63
33	63
36	63
42	63
1	64
10	64
11	64
12	64
14	64
19	64
22	64
24	64
26	64
29	64
30	64
32	64
40	64
42	64
1	65
5	65
10	65
11	65
12	65
16	65
22	65
24	65
26	65
33	65
36	65
42	65
1	66
11	66
22	66
36	66
3	67
46	67
57	67
3	68
1	69
5	69
6	69
11	69
12	69
19	69
20	69
26	69
32	69
1	70
2	70
5	70
6	70
10	70
11	70
12	70
13	70
15	70
17	70
18	70
19	70
20	70
21	70
22	70
24	70
25	70
26	70
27	70
29	70
32	70
33	70
34	70
35	70
36	70
39	70
41	70
44	70
1	71
2	71
4	71
5	71
6	71
10	71
11	71
12	71
14	71
15	71
17	71
18	71
19	71
22	71
24	71
26	71
27	71
29	71
31	71
32	71
36	71
42	71
43	71
1	72
2	72
4	72
5	72
6	72
11	72
13	72
19	72
20	72
22	72
24	72
25	72
28	72
29	72
30	72
32	72
37	72
42	72
43	72
3	73
1	74
5	74
6	74
10	74
11	74
13	74
15	74
17	74
19	74
21	74
22	74
24	74
1	76
5	76
6	76
10	76
12	76
15	76
16	76
21	76
22	76
24	76
32	76
42	76
1	77
2	77
5	77
6	77
11	77
12	77
14	77
15	77
17	77
19	77
20	77
22	77
24	77
26	77
27	77
29	77
32	77
36	77
42	77
3	78
61	78
67	78
69	78
82	78
3	80
52	80
1	81
6	81
10	81
11	81
12	81
14	81
15	81
17	81
1	82
2	82
5	82
6	82
10	82
11	82
12	82
15	82
16	82
18	82
19	82
24	82
25	82
30	82
3	83
57	83
60	83
61	83
63	83
64	83
67	83
68	83
69	83
71	83
73	83
74	83
75	83
76	83
77	83
78	83
81	83
82	83
3	84
60	84
61	84
63	84
67	84
68	84
69	84
71	84
73	84
75	84
76	84
77	84
78	84
53	85
57	85
61	85
63	85
68	85
69	85
73	85
76	85
78	85
1	86
2	86
57	86
60	86
61	86
70	86
72	86
74	86
76	86


==> anc/network_data/el_verde.dat <==
10	1
11	1
18	1
21	1
22	1
23	1
24	1
25	1
26	1
33	1
35	1
37	1
38	1
46	1
47	1
48	1
59	1
61	1
82	1
102	1
104	1
105	1
11	2
12	2
13	2
14	2
15	2
16	2
17	2
18	2
23	2
24	2
25	2
33	2
37	2
38	2
47	2
59	2
82	2
102	2
104	2
105	2
11	3
12	3
13	3
14	3
15	3
16	3
17	3
23	3
24	3
25	3
47	3
79	3
80	3
81	3
97	3
98	3
99	3
100	3
101	3
104	3
23	4
25	4
47	4
61	4
103	4
19	5
20	5
30	5
31	5
32	5
33	5
37	5
38	5
39	5
40	5
52	5
53	5
54	5
55	5
56	5
58	5
59	5
60	5
61	5
62	5
82	5
105	5
12	6
13	6
14	6
15	6
16	6
17	6
23	6
24	6
25	6
35	6
70	6
72	6
84	6
106	6
108	6
123	6
127	6
128	6
134	6
12	7
13	7
14	7
15	7
16	7
17	7
23	7
24	7
25	7
26	7
44	7
47	7
60	7
70	7
72	7
74	7
84	7
106	7
108	7
110	7
119	7
127	7
128	7
134	7
12	8
13	8
14	8
15	8
16	8
17	8
41	8
42	8
34	9
35	9
65	9
71	9
72	9
74	9
78	9
85	9
86	9
107	9
108	9
110	9
117	9
122	9
129	9
133	9
134	9
11	10
12	10
22	10
23	10
24	10
25	10
27	10
35	10
43	10
47	10
63	10
65	10
72	10
73	10
75	10
84	10
103	10
108	10
109	10
111	10
119	10
128	10
131	10
134	10
139	10
140	10
146	10
12	11
13	11
14	11
15	11
16	11
17	11
23	11
24	11
25	11
41	11
42	11
43	11
48	11
11	12
13	12
14	12
15	12
16	12
17	12
23	12
24	12
25	12
28	12
29	12
34	12
35	12
36	12
44	12
45	12
46	12
49	12
64	12
65	12
69	12
70	12
71	12
72	12
73	12
74	12
75	12
76	12
77	12
78	12
83	12
84	12
85	12
86	12
90	12
106	12
107	12
108	12
109	12
110	12
111	12
112	12
117	12
118	12
119	12
120	12
121	12
122	12
123	12
125	12
126	12
127	12
128	12
129	12
130	12
131	12
132	12
133	12
134	12
147	12
148	12
11	13
28	13
29	13
34	13
35	13
49	13
63	13
64	13
65	13
70	13
71	13
72	13
73	13
74	13
76	13
77	13
78	13
83	13
85	13
86	13
87	13
106	13
107	13
108	13
109	13
110	13
112	13
116	13
117	13
119	13
122	13
125	13
126	13
127	13
128	13
130	13
133	13
134	13
11	14
29	14
34	14
35	14
45	14
49	14
64	14
69	14
70	14
71	14
72	14
73	14
74	14
76	14
77	14
78	14
83	14
84	14
85	14
86	14
90	14
106	14
107	14
108	14
109	14
110	14
112	14
117	14
119	14
121	14
122	14
125	14
126	14
127	14
128	14
130	14
132	14
133	14
134	14
11	15
12	15
29	15
34	15
35	15
36	15
45	15
64	15
70	15
71	15
72	15
73	15
74	15
76	15
77	15
78	15
83	15
84	15
85	15
86	15
106	15
107	15
108	15
109	15
110	15
112	15
117	15
119	15
122	15
125	15
126	15
127	15
128	15
133	15
134	15
147	15
29	16
34	16
35	16
49	16
64	16
71	16
72	16
73	16
74	16
76	16
78	16
83	16
84	16
107	16
108	16
109	16
110	16
112	16
117	16
122	16
125	16
126	16
127	16
133	16
134	16
29	17
71	17
72	17
73	17
107	17
108	17
109	17
124	17
134	17
11	18
12	18
23	18
24	18
25	18
35	18
44	18
66	18
70	18
71	18
72	18
78	18
84	18
106	18
107	18
108	18
119	18
122	18
123	18
127	18
130	18
133	18
134	18
141	18
146	18
147	18
12	19
13	19
14	19
15	19
16	19
17	19
23	19
24	19
25	19
35	19
66	19
67	19
69	19
70	19
72	19
74	19
76	19
78	19
84	19
85	19
90	19
106	19
108	19
110	19
112	19
117	19
119	19
121	19
122	19
123	19
126	19
127	19
128	19
131	19
134	19
146	19
147	19
12	20
13	20
14	20
15	20
16	20
17	20
23	20
24	20
25	20
27	20
34	20
35	20
41	20
42	20
49	20
72	20
76	20
78	20
84	20
108	20
112	20
119	20
123	20
126	20
127	20
133	20
134	20
146	20
147	20
12	21
13	21
14	21
15	21
16	21
17	21
23	21
24	21
25	21
35	21
44	21
46	21
49	21
69	21
70	21
72	21
76	21
78	21
84	21
85	21
103	21
106	21
108	21
112	21
119	21
121	21
122	21
123	21
126	21
127	21
128	21
134	21
136	21
146	21
147	21
23	22
24	22
25	22
35	22
45	22
72	22
74	22
76	22
78	22
84	22
108	22
110	22
112	22
114	22
119	22
121	22
127	22
133	22
134	22
24	23
25	23
29	23
34	23
35	23
36	23
45	23
49	23
51	23
64	23
68	23
69	23
70	23
71	23
72	23
73	23
74	23
75	23
76	23
77	23
78	23
84	23
86	23
90	23
106	23
107	23
108	23
109	23
110	23
111	23
112	23
117	23
118	23
119	23
121	23
122	23
123	23
125	23
126	23
127	23
128	23
131	23
132	23
133	23
134	23
139	23
147	23
23	24
34	24
35	24
45	24
69	24
70	24
72	24
73	24
74	24
75	24
76	24
77	24
78	24
84	24
106	24
108	24
109	24
110	24
111	24
112	24
119	24
122	24
123	24
124	24
125	24
126	24
127	24
128	24
134	24
139	24
147	24
12	25
29	25
34	25
35	25
45	25
51	25
64	25
65	25
66	25
70	25
71	25
72	25
73	25
74	25
75	25
76	25
77	25
78	25
84	25
85	25
86	25
90	25
106	25
107	25
108	25
109	25
110	25
111	25
112	25
117	25
119	25
120	25
122	25
123	25
125	25
126	25
127	25
128	25
130	25
131	25
132	25
133	25
134	25
12	26
13	26
14	26
15	26
16	26
17	26
23	26
24	26
25	26
41	26
42	26
127	26
25	27
34	27
35	27
64	27
70	27
73	27
74	27
75	27
76	27
78	27
84	27
85	27
106	27
109	27
110	27
111	27
112	27
122	27
123	27
126	27
127	27
128	27
130	27
133	27
12	28
25	28
41	28
42	28
84	28
12	29
13	29
14	29
15	29
16	29
17	29
25	29
12	30
13	30
14	30
15	30
16	30
17	30
23	30
24	30
25	30
66	30
69	30
70	30
72	30
74	30
76	30
78	30
84	30
106	30
108	30
110	30
112	30
121	30
126	30
127	30
128	30
133	30
134	30
146	30
147	30
12	31
13	31
14	31
15	31
16	31
17	31
23	31
24	31
25	31
35	31
50	31
67	31
70	31
72	31
74	31
76	31
84	31
106	31
108	31
110	31
112	31
119	31
123	31
126	31
127	31
128	31
134	31
146	31
147	31
12	32
13	32
14	32
15	32
16	32
17	32
23	32
24	32
25	32
35	32
49	32
70	32
72	32
76	32
78	32
84	32
106	32
108	32
112	32
126	32
127	32
128	32
133	32
134	32
146	32
147	32
12	33
13	33
14	33
15	33
16	33
17	33
23	33
24	33
25	33
35	33
44	33
72	33
74	33
76	33
78	33
84	33
108	33
110	33
112	33
123	33
126	33
127	33
128	33
134	33
147	33
12	34
13	34
14	34
15	34
16	34
17	34
23	34
24	34
25	34
136	34
155	34
12	35
13	35
14	35
15	35
16	35
17	35
41	35
42	35
49	35
74	35
83	35
110	35
117	35
126	35
12	36
13	36
14	36
15	36
16	36
17	36
83	36
117	36
35	37
12	38
13	38
14	38
15	38
16	38
17	38
35	38
67	38
70	38
72	38
74	38
76	38
78	38
84	38
106	38
108	38
110	38
112	38
121	38
123	38
126	38
127	38
134	38
146	38
12	39
13	39
14	39
15	39
16	39
17	39
35	39
72	39
76	39
78	39
84	39
108	39
112	39
121	39
127	39
133	39
134	39
147	39
12	40
13	40
14	40
15	40
16	40
17	40
35	40
44	40
66	40
70	40
72	40
74	40
106	40
108	40
110	40
126	40
133	40
134	40
147	40
12	41
13	41
14	41
15	41
16	41
17	41
34	41
35	41
49	41
65	41
71	41
72	41
74	41
78	41
84	41
85	41
86	41
107	41
108	41
110	41
117	41
122	41
125	41
126	41
127	41
128	41
130	41
132	41
133	41
134	41
34	42
35	42
70	42
72	42
74	42
78	42
84	42
86	42
106	42
108	42
110	42
117	42
122	42
125	42
130	42
134	42
35	43
49	43
64	43
65	43
71	43
72	43
73	43
78	43
85	43
107	43
108	43
109	43
122	43
123	43
128	43
133	43
134	43
12	44
13	44
14	44
15	44
16	44
17	44
84	44
122	44
12	45
13	45
14	45
15	45
16	45
17	45
121	45
122	45
12	46
13	46
14	46
15	46
16	46
17	46
48	46
139	46
12	47
13	47
14	47
15	47
16	47
17	47
146	47
147	47
76	48
112	48
122	48
134	48
135	48
35	49
35	52
72	52
74	52
76	52
108	52
110	52
112	52
126	52
134	52
145	52
35	53
72	53
74	53
76	53
78	53
86	53
108	53
110	53
112	53
126	53
134	53
145	53
147	53
35	54
72	54
76	54
84	54
108	54
112	54
121	54
123	54
126	54
127	54
128	54
134	54
147	54
35	55
70	55
72	55
74	55
76	55
78	55
106	55
108	55
110	55
112	55
126	55
127	55
128	55
134	55
35	57
70	57
72	57
74	57
76	57
78	57
106	57
108	57
110	57
112	57
126	57
127	57
128	57
134	57
146	57
35	58
72	58
74	58
76	58
78	58
108	58
110	58
112	58
126	58
127	58
128	58
134	58
35	60
72	60
74	60
76	60
108	60
110	60
112	60
126	60
128	60
134	60
35	61
64	61
72	61
86	61
108	61
126	61
127	61
133	61
134	61
145	61
147	61
35	62
69	62
72	62
84	62
108	62
126	62
127	62
133	62
134	62
146	62
147	62
34	63
71	63
78	63
107	63
122	63
133	63
34	64
35	64
117	64
73	65
109	65
117	65
130	65
139	65
140	65
143	65
146	65
70	66
72	66
74	66
106	66
108	66
110	66
126	66
128	66
131	66
132	66
134	66
72	67
74	67
108	67
110	67
121	67
123	67
126	67
128	67
132	67
134	67
71	70
107	70
117	70
127	70
141	70
143	70
146	70
72	71
108	71
134	71
34	72
117	72
122	72
21	73
70	73
72	73
75	73
84	73
104	73
106	73
108	73
111	73
122	73
126	73
127	73
134	73
10	74
12	74
13	74
14	74
15	74
16	74
17	74
18	74
19	74
20	74
21	74
22	74
23	74
24	74
25	74
26	74
27	74
30	74
31	74
32	74
33	74
38	74
39	74
40	74
47	74
48	74
52	74
53	74
54	74
55	74
56	74
57	74
58	74
59	74
60	74
61	74
62	74
79	74
80	74
81	74
82	74
85	74
97	74
98	74
99	74
100	74
101	74
102	74
103	74
104	74
105	74
121	74
70	75
73	75
106	75
109	75
111	75
127	75
70	76
73	76
75	76
106	76
109	76
111	76
121	76
122	76
127	76
12	77
117	77
126	77
136	77
146	77
146	78
147	78
152	78
155	78
70	79
72	79
78	79
106	79
108	79
119	79
122	79
126	79
134	79
78	80
72	81
108	81
128	81
134	81
72	82
108	82
134	82
146	82
123	83
155	83
12	84
139	84
140	84
155	84
12	85
84	85
126	85
136	85
139	85
155	85
34	86
136	86
148	86
18	88
21	88
102	88
103	88
104	88
47	89
10	90
12	90
13	90
14	90
15	90
16	90
17	90
18	90
19	90
20	90
21	90
22	90
23	90
24	90
25	90
26	90
27	90
30	90
31	90
32	90
33	90
34	90
38	90
39	90
40	90
41	90
42	90
43	90
47	90
48	90
52	90
53	90
54	90
55	90
56	90
57	90
58	90
59	90
60	90
61	90
62	90
79	90
80	90
81	90
82	90
97	90
98	90
99	90
100	90
101	90
102	90
103	90
104	90
105	90
136	90
139	90
97	91
98	91
99	91
100	91
97	92
98	92
101	92
79	93
97	93
99	93
100	93
101	93
97	94
100	94
98	95
99	96
146	97
144	98
146	98
146	99
145	100
146	101
146	102
76	103
112	103
140	103
146	103
147	103
146	104
146	105
136	106
140	106
143	106
147	106
140	107
141	107
143	107
144	107
146	107
147	107
148	107
117	108
136	108
140	108
141	108
143	108
144	108
146	108
147	108
148	108
136	109
140	109
142	109
143	109
144	109
145	109
146	109
147	109
148	109
155	109
143	110
145	110
146	110
147	110
142	111
144	111
145	111
147	111
142	112
144	112
145	112
147	112
12	113
12	114
34	114
136	114
138	114
140	114
141	114
143	114
146	114
147	114
148	114
149	114
150	114
152	114
155	115
136	116
155	116
136	117
139	117
155	117
139	118
155	118
139	119
140	119
142	119
143	119
147	119
151	119
152	119
155	119
155	120
139	121
140	121
141	122
151	122
140	123
139	124
140	124
141	124
138	125
150	125
155	125
136	126
142	126
139	127
140	127
146	127
147	127
148	127
142	128
145	128
146	128
147	128
136	129
153	129
155	129
136	130
149	133
140	136
143	136
151	136
152	136
153	136
154	136
151	137
155	138


==> anc/network_data/everglades.dat <==
1	7
1	8
1	9
1	10
1	11
1	12
1	16
1	17
1	20
1	21
1	22
1	23
1	24
1	25
1	26
1	27
1	28
1	29
1	30
1	31
1	35
1	41
1	64
2	8
2	9
2	10
2	11
2	12
2	16
2	17
2	20
2	21
2	22
2	23
2	24
2	25
2	26
2	27
2	28
2	29
2	30
2	31
2	35
2	41
3	7
3	8
3	9
3	10
3	11
3	16
3	18
3	19
3	21
3	23
3	24
3	35
3	36
3	37
3	41
3	42
3	58
4	7
4	8
4	9
4	10
4	11
4	13
4	42
4	46
4	47
4	48
4	49
4	50
4	53
4	56
4	58
4	61
4	62
4	63
5	8
5	9
5	10
5	11
5	42
5	56
5	58
5	61
5	63
6	8
6	9
6	10
6	11
6	42
6	46
6	53
6	56
6	58
6	61
6	63
7	18
7	29
7	34
7	38
7	39
7	40
7	42
7	43
7	45
7	49
7	51
7	52
7	56
7	57
7	58
7	59
7	61
7	63
7	64
8	14
8	15
8	18
8	27
8	30
8	31
8	32
8	33
8	34
8	38
8	39
8	40
8	42
8	43
8	45
8	49
8	51
8	52
8	56
8	57
8	58
8	61
8	63
8	64
9	15
9	18
9	27
9	32
9	33
9	34
9	36
9	38
9	39
9	40
9	42
9	43
9	45
9	49
9	51
9	52
9	56
9	57
9	58
9	61
9	63
9	64
10	5
10	8
10	9
10	11
10	12
10	16
10	17
10	18
10	20
10	21
10	22
10	23
10	24
10	25
10	26
10	27
10	28
10	29
10	30
10	31
10	32
10	33
10	34
10	35
10	37
10	38
10	39
10	40
10	42
10	43
10	45
10	49
10	51
10	52
10	56
10	57
10	58
10	61
10	62
10	63
10	64
11	8
11	9
11	12
11	15
11	16
11	17
11	18
11	20
11	21
11	22
11	23
11	25
11	26
11	27
11	28
11	29
11	30
11	31
11	32
11	33
11	34
11	35
11	36
11	39
11	40
11	42
11	43
11	45
11	49
11	51
11	52
11	56
11	57
11	58
11	59
11	61
11	63
11	64
12	14
12	15
12	16
12	18
12	20
12	21
12	22
12	23
12	25
12	26
12	27
12	28
12	29
12	30
12	31
12	32
12	33
12	34
12	35
12	36
12	39
12	40
12	42
12	43
12	45
12	49
12	51
12	52
12	56
12	57
12	58
12	61
12	63
12	64
13	14
13	18
13	23
13	27
13	28
13	30
13	31
13	32
13	36
13	38
13	39
13	40
13	42
13	43
13	44
13	45
13	47
13	49
13	50
13	52
13	57
13	58
13	60
13	61
13	62
13	63
13	64
14	18
14	32
14	39
14	40
14	44
14	45
14	47
14	49
14	50
14	52
14	57
14	58
14	61
14	62
14	63
14	64
15	45
15	51
15	52
15	64
16	14
16	15
16	18
16	27
16	32
16	33
16	34
16	38
16	45
16	51
16	52
16	56
16	57
16	58
16	61
16	63
16	64
17	45
17	51
17	52
17	64
18	45
18	51
18	52
18	64
19	14
19	15
19	18
19	27
19	32
19	33
19	34
19	38
19	42
19	43
19	51
19	52
19	56
19	57
19	58
19	61
19	63
19	64
20	14
20	15
20	18
20	27
20	32
20	33
20	34
20	38
20	45
20	51
20	52
20	56
20	57
20	58
20	61
20	63
20	64
21	14
21	15
21	18
21	27
21	32
21	33
21	34
21	38
21	42
21	43
21	51
21	52
21	56
21	57
21	58
21	61
21	63
21	64
22	14
22	15
22	18
22	27
22	32
22	33
22	34
22	38
22	42
22	43
22	51
22	52
22	56
22	57
22	58
22	61
22	63
22	64
23	14
23	15
23	18
23	27
23	32
23	33
23	34
23	38
23	42
23	43
23	51
23	52
23	56
23	57
23	58
23	61
23	63
23	64
24	14
24	15
24	18
24	27
24	32
24	33
24	34
24	38
24	42
24	43
24	51
24	52
24	56
24	57
24	58
24	61
24	63
24	64
25	15
25	32
25	38
25	42
25	43
25	45
25	51
25	52
25	56
25	57
25	58
25	61
25	63
25	64
26	15
26	32
26	45
26	51
26	52
26	64
27	15
27	45
27	51
27	52
27	64
28	15
28	45
28	51
28	52
28	64
29	15
29	45
29	51
29	52
29	64
30	15
30	45
30	51
30	52
30	64
31	15
31	45
31	51
31	52
31	64
32	45
32	51
32	52
32	64
33	15
33	45
33	51
33	52
33	64
34	45
34	51
34	52
34	64
35	15
35	27
35	32
35	33
35	34
35	38
35	42
35	43
35	51
35	52
35	56
35	57
35	58
35	61
35	63
35	64
36	42
36	43
36	45
36	56
36	57
36	58
36	61
36	63
36	64
37	56
37	57
37	58
37	61
37	64
38	43
38	45
38	49
38	61
38	64
39	18
39	42
39	43
39	45
39	49
39	51
39	61
39	64
40	18
40	38
40	42
40	45
40	49
40	51
40	56
40	57
40	58
40	61
40	63
40	64
41	36
41	42
41	64
42	43
42	50
42	52
42	59
42	64
43	42
43	45
43	50
43	52
43	63
43	64
44	43
44	45
44	50
44	52
44	61
44	63
44	64
45	42
45	52
45	55
45	64
46	43
46	45
46	52
46	54
46	55
46	64
47	43
47	52
47	54
47	55
47	57
47	59
47	61
47	64
48	45
48	52
48	54
48	55
48	64
49	55
49	64
50	64
51	64
52	54
52	64
53	45
53	54
53	55
53	64
54	64
55	64
56	45
56	49
56	50
56	52
56	63
56	64
57	45
57	49
57	50
57	52
57	63
57	64
58	45
58	49
58	50
58	52
58	63
58	64
59	49
59	50
59	52
59	63
59	64
60	49
60	50
60	52
60	63
60	64
61	49
61	50
61	52
61	63
61	64
62	47
62	49
62	50
62	52
62	63
62	64
63	47
63	49
63	50
63	52
63	54
63	64
64	1
64	9
64	10
64	11
64	13
64	19
64	21
64	22
64	23
64	24
64	35


==> anc/network_data/florida.dat <==
1	16
1	17
1	18
1	19
1	20
1	21
1	23
1	27
1	30
1	31
1	37
1	67
1	69
1	71
2	16
2	17
2	18
2	19
2	20
2	21
2	23
2	27
2	30
2	31
2	32
2	35
2	37
2	38
2	39
2	40
2	45
2	48
2	71
2	84
2	89
2	91
3	18
3	19
3	20
3	23
3	30
3	71
3	84
3	89
3	91
4	16
4	17
4	18
4	19
4	20
4	21
4	23
4	27
4	28
4	31
4	37
5	17
5	18
5	19
5	20
5	23
5	27
5	28
5	31
5	37
5	45
5	67
5	69
5	71
6	17
6	18
6	19
6	20
6	22
6	23
6	27
6	31
6	37
6	67
6	69
6	71
7	17
7	18
7	19
7	20
7	23
7	27
7	30
7	31
7	37
7	67
7	69
7	71
8	24
8	25
8	26
8	30
8	32
8	35
8	36
8	38
8	39
8	40
8	41
8	43
8	45
8	48
8	71
8	100
9	41
9	42
9	44
9	45
9	49
9	65
9	84
9	100
9	109
9	110
9	119
9	122
10	41
10	42
10	44
10	45
10	49
10	65
10	84
10	100
10	109
10	110
10	122
11	41
11	42
11	44
11	45
11	49
11	65
11	84
11	100
11	109
11	110
11	122
13	71
13	84
13	89
13	91
13	100
14	30
14	33
14	41
14	42
14	43
14	44
14	45
14	46
14	49
14	65
14	71
14	83
14	84
14	89
14	91
14	100
14	109
14	110
14	119
14	122
15	16
15	17
15	18
15	19
15	20
15	21
15	23
15	27
15	31
16	17
16	18
16	19
16	20
16	21
16	23
16	27
16	31
16	37
17	18
17	19
17	20
17	23
17	27
17	31
17	37
18	22
18	28
18	29
18	30
18	45
18	57
18	58
18	59
18	65
18	67
18	68
18	69
18	72
18	73
18	74
18	75
18	77
18	78
18	81
18	82
18	85
18	86
18	94
18	95
18	96
18	99
19	22
19	28
19	29
19	30
19	45
19	57
19	58
19	59
19	65
19	67
19	68
19	69
19	72
19	73
19	74
19	75
19	77
19	78
19	81
19	82
19	85
19	86
19	94
19	95
19	96
19	99
20	22
20	28
20	29
20	30
20	45
20	57
20	58
20	59
20	65
20	67
20	68
20	69
20	72
20	73
20	74
20	75
20	77
20	78
20	81
20	82
20	85
20	86
20	94
20	95
20	96
20	99
21	22
21	28
21	29
21	30
21	45
21	57
21	58
21	59
21	65
21	67
21	68
21	69
21	72
21	73
21	74
21	75
21	77
21	78
21	81
21	82
21	85
21	86
21	94
21	95
21	96
21	99
22	29
22	57
22	58
22	59
22	65
22	67
22	68
22	69
22	70
22	72
22	96
23	22
23	28
23	29
23	30
23	37
23	45
23	57
23	58
23	59
23	65
23	67
23	68
23	69
23	72
23	73
23	74
23	75
23	96
24	25
24	26
24	32
24	35
24	36
24	37
24	38
24	39
24	40
24	91
25	26
25	32
25	35
25	36
25	37
25	38
25	39
25	40
25	91
26	30
26	32
26	36
26	38
26	44
26	45
26	47
26	48
26	58
26	82
26	85
26	89
26	91
26	96
26	100
27	30
27	57
27	81
27	83
27	84
27	89
27	97
27	100
27	118
27	120
27	122
28	88
28	89
28	97
29	30
29	81
29	84
29	88
29	97
29	118
29	120
30	36
30	47
30	61
30	89
30	97
30	98
30	100
30	102
30	118
30	120
30	122
31	30
31	34
31	36
31	44
31	49
31	50
31	51
31	52
31	53
31	54
31	56
31	57
31	58
31	61
31	67
31	68
31	69
31	78
31	81
31	82
31	83
31	84
31	85
31	87
31	89
31	97
31	98
31	100
31	102
31	105
31	106
31	107
31	108
31	109
31	110
31	111
31	113
31	114
31	115
31	118
31	120
31	121
31	122
32	30
32	34
32	44
32	47
32	52
32	53
32	54
32	56
32	57
32	58
32	61
32	67
32	68
32	69
32	74
32	78
32	81
32	82
32	83
32	84
32	87
32	97
32	98
32	100
32	105
32	106
32	107
32	108
32	109
32	110
32	111
32	113
32	114
32	115
32	118
32	120
32	122
33	52
33	53
33	54
33	56
33	57
33	58
33	61
33	68
33	81
33	82
33	83
33	84
33	87
33	97
33	98
33	100
33	107
33	109
33	110
33	113
33	114
33	115
33	118
34	52
34	53
34	54
34	56
34	57
34	58
34	61
34	78
34	81
34	82
34	83
34	84
34	87
34	97
34	98
34	100
34	109
34	110
34	113
34	114
34	115
34	118
35	36
35	44
35	49
35	54
35	56
35	61
35	62
35	68
35	78
35	81
35	82
35	83
35	84
35	85
35	89
35	94
35	95
35	96
35	97
35	98
35	100
35	105
35	106
35	107
35	108
35	109
35	110
35	111
35	113
35	114
35	115
35	118
35	120
35	122
36	44
36	49
36	54
36	56
36	61
36	62
36	68
36	78
36	81
36	82
36	83
36	84
36	85
36	89
36	94
36	95
36	96
36	97
36	98
36	100
36	102
36	105
36	106
36	107
36	108
36	109
36	110
36	111
36	113
36	114
36	115
36	118
36	120
36	122
37	36
37	49
37	54
37	56
37	61
37	62
37	68
37	69
37	78
37	81
37	82
37	83
37	84
37	85
37	89
37	94
37	95
37	96
37	97
37	98
37	100
37	102
37	105
37	106
37	107
37	108
37	109
37	110
37	111
37	113
37	114
37	115
37	118
37	120
37	122
38	36
38	45
38	47
38	54
38	56
38	57
38	58
38	61
38	67
38	68
38	69
38	78
38	81
38	82
38	84
38	85
38	88
38	89
38	91
38	96
38	98
38	100
38	105
38	106
38	107
38	108
38	113
38	114
38	115
38	122
39	29
39	30
39	36
39	45
39	47
39	49
39	54
39	56
39	57
39	58
39	61
39	67
39	68
39	69
39	70
39	73
39	74
39	75
39	78
39	81
39	82
39	83
39	84
39	85
39	87
39	88
39	91
39	93
39	94
39	95
39	96
39	98
39	100
40	29
40	30
40	36
40	44
40	47
40	49
40	52
40	57
40	58
40	59
40	62
40	66
40	67
40	68
40	69
40	70
40	72
40	73
40	74
40	75
40	81
40	82
40	83
40	84
40	85
40	86
40	87
40	88
40	91
40	93
40	94
40	95
40	96
40	98
40	100
40	122
41	29
41	30
41	36
41	44
41	47
41	49
41	57
41	58
41	59
41	62
41	66
41	67
41	68
41	69
41	70
41	72
41	73
41	74
41	75
41	81
41	82
41	83
41	84
41	85
41	86
41	87
41	88
41	91
41	93
41	94
41	95
41	96
41	98
41	100
41	122
42	29
42	30
42	36
42	47
42	56
42	57
42	58
42	59
42	67
42	69
42	70
42	72
42	73
42	74
42	75
42	78
42	79
42	81
42	82
42	83
42	84
42	85
42	87
42	88
42	91
42	93
42	96
42	100
42	122
43	29
43	44
43	50
43	51
43	56
43	57
43	58
43	59
43	60
43	61
43	62
43	63
43	64
43	66
43	67
43	68
43	69
43	70
43	72
43	73
43	74
43	75
43	76
43	77
43	78
43	79
43	80
43	81
43	82
43	83
43	84
43	85
43	86
43	87
43	88
43	93
43	96
43	98
43	99
43	100
43	101
43	102
43	103
43	104
43	105
43	106
43	107
43	108
43	109
43	110
43	111
43	113
43	114
43	115
43	116
43	117
43	118
43	120
43	121
43	122
44	29
44	50
44	51
44	53
44	54
44	56
44	57
44	58
44	59
44	60
44	61
44	62
44	63
44	64
44	67
44	68
44	69
44	70
44	72
44	73
44	74
44	75
44	76
44	77
44	78
44	79
44	80
44	81
44	82
44	83
44	84
44	85
44	86
44	87
44	88
44	93
44	96
44	98
44	99
44	100
44	101
44	102
44	103
44	104
44	105
44	106
44	107
44	108
44	109
44	110
44	111
44	113
44	114
44	115
44	116
44	117
44	118
44	120
44	121
44	122
45	53
45	54
45	56
45	57
45	58
45	59
45	60
45	61
45	62
45	63
45	64
45	68
45	70
45	72
45	73
45	74
45	75
45	76
45	77
45	78
45	79
45	80
45	81
45	82
45	83
45	84
45	85
45	86
45	87
45	88
45	93
45	96
45	99
45	100
45	101
45	102
45	103
45	104
45	105
45	106
45	107
45	108
45	109
45	110
45	111
45	113
45	114
45	115
45	116
45	117
45	118
45	120
45	121
45	122
46	29
46	56
46	57
46	58
46	59
46	60
46	63
46	64
46	67
46	68
46	69
46	70
46	72
46	73
46	74
46	75
46	79
46	80
46	81
46	82
46	85
46	86
46	87
46	88
46	93
46	96
47	52
47	53
47	54
47	55
47	56
47	61
47	76
47	85
47	88
47	98
47	101
47	102
47	107
47	108
47	113
47	114
47	115
47	117
47	118
47	120
48	50
48	51
48	53
48	54
48	55
48	56
48	60
48	61
48	62
48	63
48	64
48	68
48	69
48	70
48	76
48	78
48	84
48	88
48	93
48	97
48	98
48	107
48	109
48	110
48	113
48	114
48	115
48	117
48	118
48	120
49	44
49	50
49	51
49	52
49	53
49	54
49	55
49	56
49	60
49	61
49	62
49	63
49	64
49	68
49	69
49	70
49	76
49	78
49	82
49	83
49	84
49	85
49	88
49	93
49	96
49	97
49	98
49	100
49	101
49	102
49	105
49	106
49	107
49	108
49	109
49	110
49	111
49	113
49	114
49	115
49	116
49	117
49	118
49	120
49	122
50	53
50	54
50	55
50	60
50	61
50	62
50	63
50	64
50	70
50	76
50	78
50	88
50	97
50	98
50	114
51	53
51	54
51	55
51	56
51	60
51	61
51	62
51	63
51	64
51	70
51	76
51	78
51	88
51	97
51	98
51	101
51	102
51	107
51	108
51	109
51	110
51	111
51	113
51	114
51	115
51	116
51	117
51	118
51	120
52	53
52	55
52	61
52	76
52	88
52	98
54	112
55	92
55	112
55	117
56	92
57	53
57	55
57	66
57	70
57	76
57	77
57	78
57	79
57	80
57	86
57	90
57	92
57	99
57	101
57	102
57	103
57	104
57	105
57	106
57	107
57	108
57	111
57	113
57	114
57	115
57	116
57	121
58	53
58	55
58	66
58	70
58	77
58	78
58	79
58	80
58	86
58	90
58	92
58	99
59	53
59	55
59	60
59	62
59	66
59	70
59	76
59	77
59	78
59	79
59	80
59	85
59	86
59	87
59	90
59	92
59	99
59	101
59	102
59	103
59	104
59	105
59	106
59	107
59	108
59	111
59	113
59	114
59	115
59	116
59	121
60	62
60	86
60	101
60	102
60	103
60	104
60	111
60	112
60	117
61	34
61	53
61	55
61	87
61	105
61	112
61	117
61	121
62	53
62	56
62	60
62	63
62	64
62	76
62	78
62	101
62	103
62	104
62	105
62	111
62	112
62	117
62	121
63	53
63	56
63	60
63	61
63	76
63	79
63	80
63	86
63	87
63	96
63	100
63	101
63	102
63	103
63	104
63	106
63	108
63	111
63	112
63	117
63	121
64	53
64	56
64	61
64	76
64	87
64	96
64	100
64	112
64	117
65	66
65	77
65	90
65	92
65	99
65	101
65	102
65	103
65	104
65	111
65	112
65	117
66	77
66	90
66	92
66	99
66	101
66	102
66	103
66	104
66	105
66	111
66	112
66	117
66	121
67	29
67	53
67	55
67	66
67	79
67	80
67	86
67	87
67	92
67	106
68	29
68	53
68	55
68	60
68	62
68	63
68	64
68	66
68	76
68	77
68	78
68	79
68	80
68	85
68	86
68	87
68	90
68	92
68	99
68	100
68	101
68	102
68	103
68	104
68	105
68	106
68	107
68	108
68	109
68	110
68	111
68	113
68	114
68	115
68	116
68	118
68	121
69	53
69	55
69	62
69	66
69	76
69	77
69	78
69	79
69	80
69	85
69	86
69	87
69	90
69	92
69	99
69	101
69	102
69	103
69	104
69	105
69	106
69	107
69	108
69	109
69	110
69	111
69	113
69	114
69	115
69	116
69	118
69	121
70	117
70	121
71	76
71	79
71	80
71	82
71	85
71	92
71	102
71	106
71	107
71	108
71	116
72	34
72	55
72	66
72	76
72	77
72	78
72	90
72	92
72	99
72	101
72	102
72	103
72	104
72	105
72	106
72	107
72	108
72	111
72	113
72	114
72	115
72	116
72	121
73	55
73	76
73	79
73	80
73	85
73	101
73	102
73	103
73	104
73	105
73	106
73	107
73	108
73	111
73	113
73	114
73	115
73	116
73	121
74	55
74	76
74	79
74	80
74	85
74	101
74	102
74	103
74	104
74	105
74	106
74	107
74	108
74	110
74	111
74	113
74	114
74	115
74	116
74	121
75	55
75	76
75	79
75	80
75	85
75	101
75	102
75	104
75	106
75	107
75	108
75	111
75	113
75	114
75	115
75	116
77	112
77	117
77	121
78	117
79	55
79	92
79	101
79	102
79	103
79	104
79	105
79	111
79	112
79	117
79	121
80	112
80	117
81	53
81	55
81	76
81	77
81	78
81	79
81	80
81	82
81	85
81	86
81	87
81	92
81	100
81	101
81	102
81	105
81	106
81	107
81	108
81	110
81	111
81	112
81	113
81	114
81	115
81	116
81	117
81	118
81	121
82	53
82	55
82	76
82	101
82	102
82	103
82	104
82	105
82	111
82	112
82	117
82	121
83	55
84	53
84	55
84	62
84	76
84	77
84	78
84	79
84	80
84	92
84	99
84	101
84	102
84	103
84	104
84	105
84	106
84	108
84	111
84	112
84	117
84	121
85	55
85	92
85	101
85	102
85	103
85	104
85	105
85	111
85	112
85	117
85	121
86	92
86	101
86	111
86	112
86	117
86	121
87	112
87	117
88	112
88	117
88	121
89	55
89	92
89	99
89	101
89	102
89	103
89	104
89	111
89	112
89	117
89	121
91	53
91	55
91	76
91	82
91	85
91	92
91	112
91	117
91	121
92	112
92	117
92	121
93	29
93	53
93	56
93	60
93	63
93	64
93	76
93	78
93	85
93	92
93	96
93	100
93	101
93	102
93	103
93	104
93	105
93	106
93	107
93	108
93	111
93	113
93	114
93	115
93	116
93	121
94	56
94	60
94	62
94	63
94	64
94	70
94	76
94	78
94	79
94	80
94	85
94	86
94	87
94	92
94	96
94	101
94	102
94	103
94	104
94	105
94	106
94	107
94	108
94	109
94	110
94	111
94	113
94	114
94	115
94	116
94	118
94	121
95	29
95	56
95	60
95	62
95	63
95	64
95	70
95	76
95	78
95	79
95	80
95	85
95	86
95	87
95	92
95	96
95	101
95	102
95	103
95	104
95	105
95	106
95	107
95	108
95	111
95	113
95	114
95	115
95	116
96	34
96	55
96	60
96	76
96	100
96	101
96	102
96	103
96	104
96	105
96	111
96	112
96	117
96	121
97	55
97	62
97	85
97	87
97	92
97	99
97	101
97	102
97	103
97	104
97	105
97	111
97	112
97	117
97	121
98	90
98	92
98	99
98	101
98	102
98	103
98	104
98	105
98	111
98	112
98	117
98	121
99	55
99	66
99	77
99	90
99	92
99	103
99	105
99	117
99	121
100	53
100	55
100	60
100	62
100	70
100	76
100	78
100	79
100	80
100	85
100	86
100	87
100	92
100	96
100	101
100	102
100	103
100	104
100	105
100	106
100	107
100	108
100	111
100	112
100	113
100	114
100	115
100	116
100	117
100	121
103	112
104	112
105	112
105	117
106	112
106	117
107	112
108	112
109	112
110	112
113	112
114	112
115	112
118	117
119	117


==> anc/network_data/german.dat <==
1	50
4	50
14	50
20	50
22	50
23	50
35	50
1	51
10	51
11	51
12	51
13	51
14	51
20	51
22	51
23	51
44	51
49	51
1	52
2	52
58	52
59	52
66	52
67	52
1	53
12	53
13	53
14	53
17	53
20	53
21	53
22	53
23	53
28	53
29	53
31	53
32	53
34	53
35	53
36	53
38	53
39	53
41	53
42	53
44	53
45	53
1	55
8	55
20	55
23	55
1	56
12	56
13	56
14	56
22	56
23	56
28	56
36	56
39	56
44	56
1	57
12	57
13	57
14	57
22	57
23	57
28	57
36	57
39	57
44	57
1	58
8	58
14	58
20	58
22	58
23	58
1	59
5	59
15	59
16	59
20	59
23	59
35	59
37	59
45	59
1	60
4	60
5	60
6	60
7	60
11	60
12	60
13	60
19	60
20	60
22	60
23	60
28	60
29	60
35	60
40	60
44	60
45	60
1	61
5	61
11	61
19	61
20	61
22	61
23	61
31	61
44	61
45	61
1	62
10	62
20	62
23	62
1	63
23	63
24	63
28	63
29	63
35	63
36	63
42	63
43	63
44	63
45	63
1	64
4	64
5	64
6	64
7	64
11	64
12	64
13	64
19	64
20	64
22	64
23	64
28	64
29	64
35	64
40	64
44	64
45	64
1	65
9	65
12	65
17	65
21	65
22	65
23	65
25	65
28	65
29	65
30	65
35	65
36	65
38	65
44	65
45	65
1	66
58	66
59	66
1	67
4	67
20	67
22	67
23	67
28	67
36	67
39	67
43	67
44	67
45	67
47	67
1	68
5	68
10	68
11	68
14	68
20	68
22	68
28	68
39	68
45	68
1	69
13	69
21	69
22	69
26	69
28	69
29	69
35	69
36	69
44	69
45	69
1	70
12	70
13	70
22	70
23	70
28	70
29	70
31	70
35	70
43	70
1	71
14	71
20	71
22	71
23	71
28	71
31	71
35	71
44	71
1	72
2	72
1	73
2	73
53	73
56	73
58	73
59	73
63	73
67	73
69	73
77	73
1	74
2	74
58	74
59	74
1	75
14	75
20	75
22	75
23	75
1	76
4	76
10	76
12	76
14	76
15	76
20	76
22	76
23	76
27	76
38	76
45	76
1	77
2	77
5	77
12	77
14	77
18	77
20	77
22	77
23	77
28	77
33	77
44	77
1	78
12	78
20	78
22	78
23	78
44	78
46	78
1	79
2	79
15	79
20	79
1	80
13	80
21	80
22	80
26	80
28	80
29	80
35	80
36	80
44	80
45	80
1	81
2	81
53	81
58	81
59	81
65	81
67	81
1	82
14	82
20	82
22	82
23	82
28	82
31	82
35	82
44	82
1	83
28	83
29	83
35	83
36	83
44	83
45	83
1	84
3	84
11	84
22	84
23	84
26	84
39	84
44	84
1	85
2	85
51	85
52	85
53	85
56	85
57	85
59	85
60	85
63	85
64	85
65	85
67	85
70	85
73	85
74	85
78	85
80	85
81	85
82	85
84	85
1	86
2	86
53	86
56	86
57	86
58	86
59	86
60	86
63	86
65	86
67	86
70	86
72	86
73	86
80	86
81	86


==> anc/network_data/grassland.dat <==
1	9
1	10
2	11
2	12
3	13
3	14
3	15
4	16
5	16
5	17
5	18
6	19
6	20
6	21
7	22
8	23
9	24
9	25
10	26
11	27
12	27
12	28
12	29
13	30
14	31
14	32
15	33
16	34
16	35
16	36
16	37
16	38
17	38
17	39
17	40
17	41
20	42
20	43
21	44
22	45
23	46
23	47
23	48
10	49
26	49
12	50
29	50
9	51
16	51
26	51
34	51
36	51
38	51
14	52
31	52
32	52
9	53
10	53
11	53
12	53
13	53
16	53
17	53
19	53
21	53
25	53
26	53
34	53
37	53
38	53
39	53
17	54
41	54
20	55
42	55
20	56
42	56
22	57
45	57
23	58
46	58
23	59
47	59
20	60
42	60
55	60
14	61
17	61
18	61
19	61
22	61
23	61
32	61
41	61
57	61
58	61
59	61


==> anc/network_data/healy.dat <==
1	47
2	47
4	47
6	47
8	47
9	47
11	47
14	47
17	47
18	47
20	47
21	47
22	47
23	47
31	47
40	47
43	47
44	47
45	47
52	47
53	47
60	47
63	47
67	47
1	48
8	48
11	48
14	48
46	48
73	48
1	49
2	49
3	49
4	49
8	49
11	49
12	49
13	49
14	49
17	49
18	49
19	49
20	49
21	49
31	49
36	49
38	49
39	49
40	49
41	49
43	49
44	49
46	49
53	49
55	49
63	49
64	49
76	49
83	49
1	50
3	50
8	50
12	50
13	50
14	50
15	50
18	50
20	50
21	50
25	50
30	50
31	50
32	50
37	50
40	50
41	50
42	50
43	50
44	50
46	51
49	51
53	51
56	51
58	51
59	51
60	51
63	51
64	51
73	51
76	51
83	51
86	51
87	51
91	51
94	51
1	52
2	52
4	52
8	52
14	52
15	52
18	52
20	52
40	52
43	52
1	53
2	53
3	53
4	53
8	53
12	53
13	53
14	53
15	53
16	53
18	53
20	53
21	53
25	53
28	53
31	53
32	53
33	53
36	53
39	53
40	53
41	53
43	53
44	53
1	54
2	54
8	54
9	54
12	54
13	54
14	54
17	54
18	54
20	54
21	54
31	54
44	54
1	55
6	55
9	55
12	55
14	55
18	55
20	55
31	55
40	55
82	55
1	57
8	57
9	57
18	57
20	57
21	57
31	57
34	57
40	57
41	57
1	58
3	58
6	58
7	58
8	58
11	58
14	58
15	58
18	58
20	58
21	58
25	58
30	58
31	58
41	58
43	58
1	59
8	59
14	59
15	59
18	59
20	59
21	59
37	59
43	59
1	60
8	60
9	60
18	60
20	60
21	60
31	60
34	60
40	60
41	60
1	61
2	61
3	61
4	61
5	61
8	61
9	61
10	61
11	61
12	61
13	61
14	61
15	61
16	61
17	61
20	61
21	61
22	61
23	61
24	61
25	61
27	61
29	61
31	61
32	61
34	61
35	61
36	61
39	61
40	61
41	61
43	61
44	61
53	61
60	62
1	63
8	63
9	63
18	63
20	63
21	63
40	63
43	63
44	63
46	63
53	63
1	64
4	64
6	64
8	64
12	64
14	64
18	64
20	64
21	64
29	64
30	64
40	64
1	65
3	65
8	65
9	65
13	65
14	65
15	65
20	65
21	65
24	65
27	65
36	65
40	65
44	65
1	66
3	66
8	66
9	66
13	66
14	66
15	66
20	66
21	66
24	66
27	66
36	66
40	66
44	66
1	67
3	67
8	67
9	67
13	67
14	67
15	67
20	67
21	67
24	67
27	67
36	67
40	67
44	67
1	68
6	68
8	68
9	68
13	68
21	68
27	68
31	68
33	68
35	68
38	68
40	68
44	68
53	69
63	69
64	69
1	70
3	70
4	70
6	70
8	70
9	70
11	70
12	70
13	70
14	70
15	70
16	70
17	70
18	70
20	70
21	70
25	70
26	70
31	70
34	70
35	70
36	70
38	70
39	70
40	70
41	70
42	70
43	70
44	70
1	71
8	71
12	71
14	71
17	71
20	71
29	71
31	71
34	71
40	71
45	71
60	71
53	72
54	72
60	72
63	72
64	72
74	72
83	72
1	73
7	73
8	73
12	73
15	73
18	73
20	73
21	73
36	73
37	73
40	73
43	73
53	73
63	73
1	74
3	74
8	74
12	74
13	74
14	74
15	74
18	74
20	74
21	74
25	74
30	74
31	74
32	74
37	74
40	74
41	74
42	74
43	74
44	74
1	75
63	75
1	76
2	76
3	76
4	76
6	76
7	76
8	76
9	76
12	76
14	76
15	76
18	76
20	76
21	76
27	76
28	76
29	76
31	76
32	76
33	76
36	76
38	76
40	76
41	76
43	76
44	76
1	77
2	77
3	77
4	77
6	77
7	77
8	77
9	77
12	77
14	77
15	77
18	77
20	77
21	77
27	77
28	77
29	77
31	77
32	77
33	77
36	77
38	77
40	77
41	77
43	77
44	77
53	78
59	78
60	78
63	78
64	78
80	78
86	78
60	79
1	80
3	80
8	80
15	80
20	80
21	80
1	81
2	81
4	81
6	81
8	81
9	81
11	81
12	81
14	81
18	81
20	81
21	81
22	81
24	81
31	81
36	81
1	82
2	82
4	82
6	82
8	82
9	82
11	82
12	82
14	82
18	82
20	82
21	82
22	82
24	82
31	82
36	82
1	83
2	83
3	83
8	83
11	83
12	83
14	83
15	83
16	83
17	83
19	83
20	83
21	83
24	83
30	83
31	83
32	83
36	83
37	83
40	83
41	83
43	83
44	83
1	84
3	84
8	84
15	84
20	84
21	84
1	85
4	85
8	85
17	85
20	85
21	85
1	86
2	86
8	86
9	86
12	86
13	86
14	86
17	86
18	86
20	86
21	86
31	86
44	86
60	87
63	87
1	88
2	88
6	88
8	88
12	88
14	88
18	88
20	88
21	88
25	88
36	88
40	88
41	88
42	88
43	88
46	89
53	89
60	89
73	89
1	90
6	90
15	90
21	90
45	90
1	91
2	91
3	91
4	91
5	91
8	91
10	91
12	91
14	91
15	91
17	91
20	91
21	91
25	91
31	91
36	91
40	91
43	91
44	91
60	91
1	92
3	92
6	92
12	92
42	92
46	93
73	93
52	94
53	94
60	94
63	94
67	94
46	95
50	95
53	95
58	95
59	95
60	95
64	95
66	95
72	95
73	95
76	95
78	95
86	95
93	95
94	95
46	96
49	96
50	96
51	96
53	96
58	96
59	96
60	96
63	96
64	96
70	96
72	96
73	96
78	96
86	96
89	96
91	96
94	96


==> anc/network_data/kyeburn.dat <==
1	59
2	59
4	59
5	59
6	59
11	59
12	59
16	59
17	59
19	59
20	59
22	59
23	59
24	59
26	59
27	59
29	59
30	59
31	59
32	59
33	59
34	59
37	59
41	59
42	59
44	59
45	59
46	59
47	59
48	59
50	59
51	59
52	59
53	59
56	59
57	59
65	59
67	59
71	59
78	59
95	59
1	60
3	60
4	60
6	60
11	60
12	60
13	60
14	60
15	60
16	60
17	60
19	60
20	60
22	60
23	60
25	60
26	60
28	60
29	60
32	60
33	60
34	60
37	60
40	60
41	60
47	60
50	60
51	60
52	60
53	60
2	61
58	61
67	61
78	61
1	62
3	62
4	62
11	62
12	62
16	62
19	62
22	62
23	62
25	62
27	62
33	62
37	62
39	62
41	62
42	62
44	62
45	62
50	62
51	62
52	62
54	62
56	62
58	62
67	62
88	62
1	63
3	63
4	63
5	63
6	63
11	63
12	63
15	63
16	63
17	63
19	63
20	63
23	63
25	63
26	63
27	63
29	63
32	63
34	63
37	63
40	63
45	63
50	63
51	63
52	63
1	64
9	64
10	64
11	64
12	64
16	64
19	64
20	64
23	64
26	64
27	64
29	64
30	64
31	64
33	64
41	64
42	64
48	64
50	64
51	64
54	64
1	65
11	65
12	65
15	65
16	65
17	65
19	65
20	65
22	65
23	65
26	65
29	65
40	65
42	65
47	65
50	65
51	65
52	65
1	66
11	66
16	66
17	66
19	66
20	66
22	66
23	66
26	66
29	66
40	66
47	66
49	66
50	66
54	66
1	67
5	67
6	67
11	67
12	67
16	67
17	67
23	67
26	67
30	67
33	67
34	67
37	67
42	67
48	67
50	67
51	67
54	67
1	68
10	68
11	68
16	68
42	68
50	68
51	68
86	68
67	69
70	69
1	70
6	70
9	70
10	70
11	70
12	70
16	70
19	70
23	70
30	70
33	70
42	70
43	70
50	70
51	70
55	70
1	71
6	71
11	71
12	71
16	71
17	71
19	71
20	71
22	71
26	71
27	71
28	71
31	71
33	71
40	71
42	71
51	71
57	71
1	72
5	72
6	72
11	72
12	72
16	72
17	72
22	72
23	72
27	72
33	72
34	72
42	72
44	72
51	72
1	73
11	73
15	73
16	73
17	73
19	73
21	73
22	73
23	73
25	73
26	73
27	73
29	73
32	73
33	73
34	73
35	73
36	73
37	73
40	73
42	73
50	73
51	73
56	73
1	74
5	74
6	74
10	74
11	74
12	74
15	74
16	74
19	74
22	74
23	74
25	74
26	74
27	74
29	74
34	74
36	74
37	74
38	74
42	74
46	74
50	74
51	74
55	74
67	75
1	76
5	76
6	76
11	76
12	76
15	76
16	76
17	76
18	76
19	76
20	76
22	76
24	76
26	76
28	76
29	76
31	76
32	76
34	76
40	76
42	76
44	76
47	76
50	76
51	76
58	77
67	77
5	78
6	78
11	78
16	78
17	78
19	78
20	78
22	78
23	78
24	78
27	78
31	78
32	78
33	78
42	78
44	78
51	78
54	78
57	78
1	79
11	79
12	79
16	79
30	79
50	79
51	79
55	79
5	80
10	80
12	80
16	80
23	80
25	80
26	80
27	80
30	80
33	80
34	80
37	80
42	80
50	80
51	80
55	80
1	81
3	81
4	81
6	81
7	81
11	81
12	81
15	81
16	81
19	81
20	81
22	81
23	81
25	81
26	81
28	81
29	81
31	81
33	81
34	81
40	81
44	81
45	81
47	81
51	81
54	81
1	82
5	82
11	82
12	82
16	82
17	82
23	82
32	82
50	82
51	82
1	83
11	83
19	83
22	83
23	83
30	83
32	83
42	83
43	83
1	84
3	84
6	84
19	84
27	84
51	84
1	85
2	85
4	85
5	85
6	85
11	85
12	85
16	85
17	85
19	85
20	85
22	85
23	85
24	85
26	85
27	85
29	85
30	85
31	85
32	85
33	85
34	85
37	85
41	85
42	85
44	85
45	85
46	85
47	85
48	85
50	85
51	85
52	85
53	85
56	85
57	85
65	85
67	85
71	85
78	85
95	85
87	86
1	87
5	87
6	87
11	87
12	87
15	87
16	87
17	87
19	87
20	87
22	87
23	87
26	87
29	87
32	87
36	87
37	87
42	87
46	87
47	87
50	87
51	87
52	87
1	88
11	88
12	88
16	88
17	88
22	88
23	88
26	88
31	88
50	88
51	88
52	88
1	89
11	89
12	89
17	89
23	89
26	89
27	89
32	89
33	89
37	89
42	89
45	89
48	89
50	89
51	89
1	90
10	90
16	90
19	90
23	90
31	90
42	90
43	90
47	90
48	90
50	90
51	90
2	91
58	91
59	91
67	91
71	91
72	91
78	91
87	91
1	92
10	92
25	92
27	92
33	92
34	92
37	92
42	92
49	92
50	92
54	92
1	93
11	93
12	93
16	93
26	93
34	93
37	93
42	93
56	93
1	94
1	95
3	95
5	95
8	95
10	95
11	95
12	95
16	95
17	95
18	95
22	95
23	95
25	95
26	95
27	95
29	95
32	95
33	95
37	95
39	95
40	95
42	95
46	95
48	95
50	95
51	95
1	96
11	96
16	96
23	96
26	96
42	96
50	96
51	96
58	96
1	97
11	97
12	97
16	97
17	97
22	97
23	97
26	97
31	97
50	97
51	97
52	97
2	98
59	98
60	98
63	98
64	98
65	98
66	98
67	98
70	98
71	98
76	98
78	98
84	98
85	98
86	98
89	98
90	98
91	98
94	98
95	98
96	98
97	98


==> anc/network_data/lilkyeburn.dat <==
1	41
6	41
10	41
28	41
1	42
2	42
4	42
5	42
9	42
10	42
11	42
14	42
16	42
18	42
19	42
21	42
25	42
27	42
32	42
34	42
37	42
1	43
2	43
9	43
10	43
15	43
18	43
31	43
37	43
3	44
1	45
5	45
7	45
8	45
9	45
10	45
18	45
19	45
21	45
25	45
27	45
32	45
35	45
1	46
4	46
5	46
6	46
9	46
10	46
12	46
14	46
15	46
18	46
19	46
20	46
26	46
28	46
31	46
32	46
34	46
37	46
1	48
6	48
7	48
9	48
10	48
15	48
18	48
19	48
22	48
24	48
33	48
37	48
38	48
1	49
6	49
7	49
9	49
10	49
15	49
18	49
19	49
22	49
24	49
33	49
37	49
38	49
1	50
7	50
10	50
15	50
18	50
19	50
38	50
39	50
1	51
5	51
6	51
7	51
10	51
19	51
31	51
32	51
37	51
38	51
39	51
1	52
9	52
10	52
15	52
18	52
28	52
38	52
1	53
6	53
7	53
9	53
10	53
11	53
15	53
18	53
19	53
21	53
29	53
32	53
40	53
1	55
6	55
7	55
9	55
10	55
15	55
18	55
19	55
32	55
33	55
1	56
5	56
7	56
8	56
9	56
10	56
18	56
19	56
21	56
25	56
27	56
32	56
35	56
3	57
46	57
48	57
49	57
50	57
51	57
58	57
1	58
4	58
5	58
6	58
9	58
10	58
14	58
15	58
18	58
19	58
20	58
21	58
28	58
31	58
32	58
33	58
1	59
2	59
9	59
10	59
15	59
18	59
31	59
37	59
1	60
2	60
9	60
10	60
15	60
18	60
31	60
37	60
1	61
6	61
9	61
10	61
12	61
13	61
18	61
21	61
22	61
33	61
1	62
9	62
10	62
18	62
19	62
21	62
25	62
27	62
28	62
32	62
36	62
38	62
1	63
6	63
9	63
10	63
18	63
19	63
21	63
25	63
32	63
1	64
2	64
4	64
5	64
9	64
10	64
11	64
14	64
16	64
18	64
19	64
21	64
25	64
27	64
32	64
34	64
37	64
3	65
46	65
47	65
49	65
50	65
51	65
54	65
56	65
58	65
61	65
71	65
72	65
58	66
1	67
6	67
9	67
11	67
15	67
17	67
18	67
19	67
21	67
23	67
27	67
30	67
32	67
33	67
1	68
2	68
6	68
8	68
9	68
10	68
11	68
16	68
18	68
19	68
21	68
26	68
27	68
31	68
32	68
50	68
1	69
5	69
6	69
9	69
10	69
11	69
14	69
15	69
17	69
18	69
19	69
32	69
33	69
1	70
6	70
9	70
10	70
12	70
13	70
18	70
21	70
22	70
33	70
1	71
6	71
9	71
10	71
12	71
13	71
18	71
21	71
22	71
33	71
71	72
1	73
2	73
4	73
6	73
11	73
12	73
18	73
33	73
35	73
38	73
71	74
3	75
46	75
47	75
49	75
50	75
51	75
54	75
56	75
58	75
61	75
71	75
72	75
46	76
47	76
49	76
50	76
58	76
59	76
62	76
65	76
70	76
71	76
74	76
3	77
42	77
46	77
47	77
49	77
51	77
54	77
58	77
65	77
71	77
3	78
42	78
43	78
44	78
46	78
47	78
48	78
51	78
54	78
62	78
63	78
64	78
65	78
70	78
71	78
73	78
74	78
75	78


==> anc/network_data/little_rock.dat <==
12	1
13	1
14	1
15	1
16	1
17	1
18	1
19	1
20	1
21	1
22	1
23	1
24	1
25	1
26	1
27	1
28	1
29	1
30	1
31	1
32	1
33	1
34	1
35	1
36	1
37	1
38	1
39	1
40	1
41	1
42	1
45	1
46	1
47	1
48	1
52	1
53	1
56	1
57	1
58	1
59	1
60	1
61	1
62	1
63	1
64	1
65	1
66	1
67	1
68	1
70	1
71	1
72	1
73	1
74	1
76	1
77	1
78	1
81	1
1	2
3	2
5	2
7	2
9	2
10	2
11	2
14	2
15	2
16	2
17	2
19	2
20	2
21	2
33	2
34	2
44	2
45	2
46	2
49	2
50	2
51	2
53	2
54	2
55	2
58	2
59	2
61	2
62	2
63	2
64	2
65	2
66	2
67	2
69	2
70	2
71	2
72	2
73	2
74	2
76	2
77	2
79	2
80	2
81	2
83	2
12	3
13	3
14	3
15	3
16	3
17	3
18	3
19	3
20	3
21	3
22	3
23	3
24	3
25	3
26	3
27	3
28	3
31	3
32	3
43	3
45	3
46	3
47	3
48	3
49	3
50	3
51	3
52	3
53	3
55	3
57	3
58	3
59	3
60	3
61	3
62	3
63	3
64	3
65	3
66	3
67	3
69	3
70	3
71	3
72	3
73	3
74	3
76	3
77	3
78	3
79	3
80	3
81	3
1	4
2	4
3	4
5	4
6	4
7	4
8	4
9	4
10	4
43	4
47	4
48	4
50	4
51	4
52	4
53	4
54	4
55	4
58	4
59	4
61	4
62	4
79	4
12	5
13	5
14	5
15	5
16	5
17	5
18	5
19	5
20	5
21	5
22	5
23	5
24	5
25	5
26	5
27	5
28	5
45	5
46	5
47	5
48	5
52	5
53	5
55	5
57	5
58	5
59	5
60	5
61	5
62	5
63	5
64	5
65	5
66	5
67	5
69	5
70	5
71	5
72	5
73	5
74	5
76	5
77	5
78	5
79	5
81	5
1	6
3	6
5	6
7	6
9	6
10	6
11	6
12	6
16	6
19	6
20	6
22	6
34	6
43	6
46	6
47	6
49	6
50	6
51	6
52	6
53	6
54	6
55	6
56	6
57	6
58	6
59	6
60	6
61	6
62	6
63	6
64	6
65	6
66	6
67	6
69	6
70	6
71	6
72	6
73	6
74	6
76	6
77	6
79	6
81	6
83	6
12	7
13	7
14	7
15	7
16	7
17	7
18	7
19	7
20	7
21	7
22	7
23	7
24	7
25	7
26	7
27	7
28	7
29	7
30	7
31	7
32	7
33	7
34	7
35	7
36	7
37	7
38	7
39	7
40	7
41	7
42	7
52	7
53	7
55	7
56	7
65	7
66	7
67	7
68	7
69	7
70	7
71	7
72	7
73	7
74	7
78	7
1	8
3	8
5	8
7	8
9	8
10	8
11	8
12	8
13	8
14	8
15	8
16	8
17	8
18	8
19	8
20	8
21	8
22	8
23	8
24	8
25	8
26	8
27	8
28	8
29	8
33	8
34	8
35	8
36	8
37	8
39	8
45	8
46	8
47	8
48	8
53	8
57	8
58	8
59	8
60	8
61	8
62	8
63	8
64	8
65	8
66	8
67	8
76	8
77	8
79	8
81	8
1	9
3	9
5	9
7	9
10	9
11	9
16	9
19	9
20	9
21	9
22	9
23	9
24	9
25	9
26	9
27	9
28	9
29	9
30	9
31	9
32	9
33	9
34	9
35	9
36	9
37	9
38	9
39	9
40	9
41	9
42	9
45	9
46	9
47	9
48	9
49	9
50	9
51	9
52	9
53	9
55	9
56	9
57	9
58	9
59	9
60	9
61	9
62	9
63	9
64	9
65	9
66	9
67	9
68	9
69	9
70	9
71	9
72	9
73	9
74	9
76	9
77	9
78	9
79	9
80	9
81	9
11	10
12	10
13	10
14	10
15	10
16	10
17	10
18	10
19	10
20	10
21	10
22	10
23	10
24	10
25	10
26	10
27	10
28	10
29	10
30	10
31	10
32	10
33	10
34	10
35	10
36	10
37	10
38	10
39	10
40	10
41	10
42	10
85	12
86	12
88	12
89	12
90	12
91	12
1	13
3	13
5	13
7	13
12	13
14	13
15	13
17	13
18	13
19	13
25	13
26	13
27	13
28	13
29	13
30	13
31	13
32	13
33	13
34	13
35	13
36	13
37	13
38	13
39	13
40	13
1	14
3	14
5	14
7	14
12	14
13	14
15	14
17	14
18	14
19	14
25	14
26	14
27	14
28	14
29	14
30	14
31	14
32	14
33	14
34	14
35	14
36	14
37	14
38	14
39	14
40	14
12	15
17	15
18	15
19	15
20	15
25	15
26	15
27	15
28	15
29	15
30	15
31	15
32	15
33	15
34	15
35	15
36	15
37	15
38	15
39	15
40	15
85	15
86	15
88	15
89	15
90	15
91	15
12	16
13	16
14	16
15	16
17	16
18	16
19	16
21	16
22	16
25	16
26	16
27	16
28	16
29	16
30	16
31	16
32	16
33	16
34	16
35	16
36	16
37	16
38	16
39	16
40	16
85	16
86	16
88	16
89	16
90	16
91	16
85	17
87	17
89	17
85	18
89	18
85	19
88	19
89	19
91	19
85	20
88	20
89	20
91	20
12	21
13	21
14	21
15	21
16	21
17	21
18	21
19	21
25	21
26	21
27	21
28	21
29	21
30	21
31	21
32	21
33	21
34	21
35	21
36	21
37	21
38	21
39	21
40	21
12	22
13	22
14	22
15	22
16	22
17	22
18	22
19	22
25	22
26	22
27	22
28	22
29	22
30	22
31	22
32	22
33	22
34	22
35	22
36	22
37	22
38	22
39	22
40	22
85	23
85	24
85	25
85	26
12	27
17	27
18	27
24	27
26	27
85	27
12	28
13	28
14	28
15	28
17	28
18	28
19	28
25	28
26	28
27	28
29	28
30	28
31	28
32	28
33	28
34	28
35	28
36	28
37	28
38	28
39	28
40	28
85	28
90	29
91	29
92	29
90	30
91	30
92	30
90	31
91	31
92	31
90	32
91	32
92	32
92	33
90	34
91	34
92	34
90	35
91	35
92	35
84	36
90	36
91	36
92	36
29	37
30	37
31	37
32	37
29	38
30	38
31	38
32	38
29	39
30	39
31	39
32	39
29	40
30	40
31	40
32	40
92	41
92	42
17	43
18	43
19	43
20	43
21	43
22	43
84	45
92	45
92	46
29	47
30	47
31	47
29	48
30	48
31	48
32	48
33	48
34	48
35	48
36	48
92	49
29	50
30	50
31	50
32	50
33	50
34	50
35	50
36	50
78	50
61	51
63	51
64	51
65	51
66	51
67	51
68	51
70	51
71	51
72	51
74	51
78	51
61	52
63	52
64	52
65	52
66	52
67	52
68	52
70	52
71	52
72	52
74	52
78	52
92	53
29	54
30	54
31	54
32	54
33	54
34	54
35	54
36	54
37	54
38	54
39	54
40	54
41	54
46	54
61	54
63	54
64	54
65	54
66	54
67	54
68	54
70	54
71	54
72	54
74	54
78	54
81	54
29	55
30	55
31	55
32	55
33	55
34	55
35	55
36	55
37	55
38	55
39	55
40	55
41	55
63	55
64	55
65	55
66	55
67	55
68	55
70	55
71	55
72	55
74	55
78	55
81	55
82	56
17	57
18	57
19	57
20	57
21	57
22	57
12	58
13	58
14	58
15	58
16	58
19	58
61	59
63	59
64	59
65	59
66	59
67	59
68	59
70	59
71	59
72	59
74	59
78	59
29	61
30	61
31	61
32	61
68	61
78	61
92	62
78	62
31	63
35	63
36	63
38	63
39	63
68	63
29	64
30	64
31	64
32	64
61	64
65	64
66	64
67	64
68	64
69	64
70	64
71	64
72	64
73	64
74	64
78	64
29	65
30	65
31	65
32	65
61	65
62	65
64	65
66	65
67	65
68	65
69	65
70	65
71	65
72	65
73	65
74	65
78	65
29	66
30	66
31	66
32	66
61	66
64	66
65	66
67	66
68	66
69	66
70	66
71	66
72	66
73	66
74	66
78	66
92	67
92	68
92	69
92	70
29	71
30	71
31	71
32	71
33	71
34	71
35	71
36	71
37	71
38	71
39	71
40	71
41	71
61	71
62	71
68	71
78	71
29	72
30	72
31	72
32	72
33	72
34	72
35	72
36	72
37	72
38	72
39	72
40	72
41	72
61	72
68	72
92	72
92	73
82	74
92	75
92	76
92	77
92	78
2	79
3	79
4	79
5	79
6	79
7	79
8	79
9	79
76	79
78	79
41	80
42	80
84	81
92	82
60	83
62	83
63	83
64	83
65	83
66	83
67	83
68	83
70	83
71	83
72	83
74	83
78	83


==> anc/network_data/lough_hyne.dat <==
33 44
34 44
35 44
36 44
37 44
39 44
39 45
38 46
39 46
40 46
48 46
49 46
50 46
51 46
52 46
53 46
54 46
55 46
56 46
57 46
38 47
39 47
40 47
48 47
49 47
50 47
51 47
52 47
53 47
54 47
55 47
56 47
57 47
39 48
49 48
50 48
51 48
52 48
53 48
54 48
55 48
56 48
57 48
38 49
39 49
40 49
44 49
38 50
39 50
40 50
44 50
39 51
38 52
39 52
40 52
48 52
50 52
51 52
57 52
38 53
39 53
38 54
39 54
38 55
39 55
38 56
39 56
38 57
39 57
40 58
41 58
42 58
43 58
40 59
41 59
42 59
43 59
40 60
41 60
42 60
43 60
40 61
41 61
42 61
43 61
40 62
41 62
42 62
43 62
38 63
39 63
40 63
48 63
49 63
50 63
51 63
52 63
53 63
54 63
55 63
56 63
57 63
33 64
34 64
35 64
36 64
37 64
39 64
40 64
1 65
2 65
3 65
4 65
5 65
6 65
7 65
8 65
9 65
10 65
11 65
12 65
13 65
14 65
15 65
16 65
17 65
18 65
19 65
20 65
21 65
22 65
23 65
24 65
25 65
26 65
27 65
28 65
29 65
30 65
31 65
32 65
40 65
119 66
120 66
121 66
122 66
123 66
124 66
125 66
126 66
127 66
128 66
129 66
130 66
131 66
132 66
133 66
134 66
135 66
136 66
137 66
138 66
139 66
1 67
2 67
3 67
4 67
5 67
6 67
7 67
8 67
9 67
10 67
11 67
12 67
13 67
14 67
15 67
16 67
17 67
18 67
19 67
20 67
21 67
22 67
23 67
24 67
25 67
26 67
27 67
28 67
29 67
30 67
31 67
32 67
40 67
48 67
49 67
50 67
51 67
52 67
53 67
54 67
55 67
56 67
57 67
40 68
48 68
49 68
50 68
51 68
52 68
53 68
54 68
55 68
56 68
57 68
39 69
40 69
43 69
39 70
43 71
43 72
48 73
49 73
50 73
51 73
52 73
53 73
54 73
55 73
56 73
57 73
45 74
48 74
49 74
50 74
51 74
52 74
53 74
54 74
55 74
56 74
57 74
44 75
45 75
46 75
47 75
48 75
49 75
50 75
51 75
52 75
53 75
54 75
55 75
56 75
57 75
58 75
59 75
60 75
61 75
62 75
63 75
64 75
39 76
43 77
43 78
41 79
43 79
39 80
40 80
43 81
43 82
43 83
43 84
43 85
43 86
1 87
2 87
3 87
4 87
5 87
6 87
7 87
8 87
9 87
10 87
11 87
12 87
13 87
14 87
15 87
16 87
17 87
18 87
19 87
20 87
21 87
22 87
23 87
24 87
25 87
26 87
27 87
28 87
29 87
30 87
31 87
32 87
6 88
39 88
41 88
48 89
49 89
50 89
51 89
52 89
53 89
54 89
55 89
56 89
57 89
39 90
39 91
39 92
39 93
119 94
120 94
121 94
122 94
123 94
124 94
125 94
126 94
127 94
128 94
129 94
130 94
131 94
132 94
133 94
134 94
135 94
136 94
137 94
138 94
139 94
119 95
120 95
121 95
122 95
123 95
124 95
125 95
126 95
127 95
128 95
129 95
130 95
131 95
132 95
133 95
134 95
135 95
136 95
137 95
138 95
139 95
119 96
120 96
121 96
122 96
123 96
124 96
125 96
126 96
127 96
128 96
129 96
130 96
131 96
132 96
133 96
134 96
135 96
136 96
137 96
138 96
139 96
39 97
39 98
40 98
39 99
33 100
34 100
35 100
36 100
37 100
39 100
43 100
39 101
40 101
43 102
40 103
40 104
39 105
41 105
43 105
39 106
43 107
39 108
39 109
43 110
39 111
40 112
43 112
41 113
39 114
41 114
43 114
39 115
41 115
38 116
39 116
41 116
349 116
39 117
48 117
49 117
50 117
51 117
52 117
53 117
54 117
55 117
56 117
57 117
39 118
38 119
39 119
42 119
38 120
39 120
42 120
38 121
39 121
42 121
38 122
39 122
42 122
38 123
39 123
42 123
38 124
39 124
42 124
38 125
39 125
42 125
38 126
39 126
42 126
38 127
39 127
42 127
38 128
39 128
42 128
38 129
39 129
42 129
38 130
39 130
42 130
38 131
39 131
42 131
38 132
39 132
42 132
38 133
39 133
42 133
38 134
39 134
42 134
38 135
39 135
42 135
38 136
39 136
42 136
38 137
39 137
42 137
38 138
39 138
42 138
38 139
39 139
42 139
38 140
39 140
43 140
38 141
39 141
43 141
38 142
39 142
43 142
38 143
39 143
43 143
38 144
39 144
43 144
38 145
39 145
43 145
38 146
39 146
43 146
38 147
39 147
43 147
38 148
39 148
43 148
38 149
39 149
43 149
38 150
39 150
43 150
38 151
39 151
43 151
38 152
39 152
43 152
38 153
39 153
43 153
38 154
39 154
43 154
38 155
39 155
43 155
38 156
39 156
43 156
38 157
39 157
43 157
38 158
39 158
43 158
38 159
39 159
43 159
38 160
39 160
43 160
39 161
40 161
48 161
49 161
50 161
51 161
52 161
53 161
54 161
55 161
56 161
57 161
38 162
39 162
40 162
48 163
49 163
50 163
51 163
52 163
53 163
54 163
55 163
56 163
57 163
285 163
349 163
39 164
40 164
48 164
49 164
50 164
51 164
52 164
53 164
54 164
55 164
56 164
57 164
349 164
38 165
39 165
48 165
49 165
50 165
51 165
52 165
53 165
54 165
55 165
56 165
57 165
38 166
39 166
38 167
39 167
38 168
39 168
38 169
39 169
38 170
39 170
48 170
49 170
50 170
51 170
52 170
53 170
54 170
55 170
56 170
57 170
38 171
39 171
41 171
42 171
38 172
39 172
41 172
42 172
38 173
39 173
41 173
42 173
39 174
43 174
48 174
49 174
50 174
51 174
52 174
53 174
54 174
55 174
56 174
57 174
39 175
33 176
34 176
35 176
36 176
37 176
39 176
162 177
163 177
164 177
165 177
166 177
167 177
168 177
169 177
124 178
129 178
150 179
153 180
209 181
210 181
211 181
212 181
40 182
151 182
170 182
151 183
40 184
151 184
150 185
39 186
41 186
42 186
39 187
41 187
42 187
39 188
41 188
42 188
1 189
2 189
3 189
4 189
5 189
6 189
7 189
8 189
9 189
10 189
11 189
12 189
13 189
14 189
15 189
16 189
17 189
18 189
19 189
20 189
21 189
22 189
23 189
24 189
25 189
26 189
27 189
28 189
29 189
30 189
31 189
32 189
39 189
41 189
33 190
34 190
35 190
36 190
37 190
39 190
41 190
46 190
47 190
48 190
49 190
50 190
51 190
52 190
53 190
54 190
55 190
56 190
57 190
58 190
59 190
60 190
61 190
62 190
168 190
246 190
247 190
349 190
33 191
34 191
35 191
36 191
37 191
39 191
42 191
33 192
34 192
35 192
36 192
37 192
39 192
349 192
39 193
40 193
41 193
33 194
34 194
35 194
36 194
37 194
189 195
190 195
191 195
192 195
193 195
194 195
196 195
197 195
1 196
2 196
3 196
4 196
5 196
6 196
7 196
8 196
9 196
10 196
11 196
12 196
13 196
14 196
15 196
16 196
17 196
18 196
19 196
20 196
21 196
22 196
23 196
24 196
25 196
26 196
27 196
28 196
29 196
30 196
31 196
32 196
38 197
39 197
41 197
43 197
119 198
120 198
121 198
122 198
123 198
124 198
125 198
126 198
127 198
128 198
129 198
130 198
131 198
132 198
133 198
134 198
135 198
136 198
137 198
138 198
139 198
38 199
39 199
41 199
43 199
250 200
251 200
39 201
39 202
1 203
2 203
3 203
4 203
5 203
6 203
7 203
8 203
9 203
10 203
11 203
12 203
13 203
14 203
15 203
16 203
17 203
18 203
19 203
20 203
21 203
22 203
23 203
24 203
25 203
26 203
27 203
28 203
29 203
30 203
31 203
32 203
186 204
187 204
188 204
189 204
190 204
191 204
192 204
38 205
39 205
41 205
43 205
39 206
41 206
43 206
41 207
33 208
34 208
35 208
36 208
37 208
40 208
43 208
39 209
39 210
48 210
49 210
50 210
51 210
52 210
53 210
54 210
55 210
56 210
57 210
39 211
48 211
49 211
50 211
51 211
52 211
53 211
54 211
55 211
56 211
57 211
39 212
191 213
214 213
215 213
216 213
217 213
218 213
219 213
220 213
221 213
222 213
223 213
224 213
225 213
226 213
227 213
251 213
39 214
41 214
43 214
39 215
41 215
43 215
41 216
43 216
227 216
39 217
41 217
43 217
39 218
43 218
213 218
214 218
215 218
216 218
217 218
219 218
220 218
221 218
222 218
223 218
224 218
225 218
226 218
227 218
236 218
39 219
41 219
43 219
179 219
189 219
190 219
227 219
242 219
285 219
33 220
34 220
35 220
36 220
37 220
43 220
43 221
179 221
189 221
190 221
242 221
285 221
39 222
43 222
39 223
41 223
43 223
39 224
41 224
43 224
227 224
41 225
43 225
39 226
41 226
43 226
43 227
39 228
43 228
48 228
49 228
50 228
51 228
52 228
53 228
54 228
55 228
56 228
57 228
246 228
247 228
285 228
179 229
180 229
181 229
182 229
189 229
190 229
191 229
193 229
196 229
197 229
200 229
201 229
202 229
210 229
231 229
236 229
239 229
241 229
242 229
244 229
252 229
255 229
256 229
285 229
43 230
1 231
2 231
3 231
4 231
5 231
6 231
7 231
8 231
9 231
10 231
11 231
12 231
13 231
14 231
15 231
16 231
17 231
18 231
19 231
20 231
21 231
22 231
23 231
24 231
25 231
26 231
27 231
28 231
29 231
30 231
31 231
32 231
41 231
43 231
174 231
189 231
190 231
215 231
230 231
236 231
242 231
285 231
43 232
190 232
191 232
208 232
209 232
210 232
212 232
215 232
239 232
246 232
247 232
43 233
119 233
120 233
121 233
122 233
123 233
124 233
125 233
126 233
127 233
128 233
129 233
130 233
131 233
132 233
133 233
134 233
135 233
136 233
137 233
138 233
139 233
170 233
43 234
229 234
236 234
33 235
34 235
35 235
36 235
37 235
39 235
33 236
34 236
35 236
36 236
37 236
1 237
2 237
3 237
4 237
5 237
6 237
7 237
8 237
9 237
10 237
11 237
12 237
13 237
14 237
15 237
16 237
17 237
18 237
19 237
20 237
21 237
22 237
23 237
24 237
25 237
26 237
27 237
28 237
29 237
30 237
31 237
32 237
140 237
141 237
142 237
143 237
144 237
145 237
146 237
147 237
148 237
149 237
150 237
151 237
152 237
153 237
154 237
155 237
156 237
157 237
158 237
159 237
160 237
161 237
162 237
194 237
210 237
43 238
1 239
2 239
3 239
4 239
5 239
6 239
7 239
8 239
9 239
10 239
11 239
12 239
13 239
14 239
15 239
16 239
17 239
18 239
19 239
20 239
21 239
22 239
23 239
24 239
25 239
26 239
27 239
28 239
29 239
30 239
31 239
32 239
1 240
2 240
3 240
4 240
5 240
6 240
7 240
8 240
9 240
10 240
11 240
12 240
13 240
14 240
15 240
16 240
17 240
18 240
19 240
20 240
21 240
22 240
23 240
24 240
25 240
26 240
27 240
28 240
29 240
30 240
31 240
32 240
119 240
120 240
121 240
122 240
123 240
124 240
125 240
126 240
127 240
128 240
129 240
130 240
131 240
132 240
133 240
134 240
135 240
136 240
137 240
138 240
139 240
140 240
141 240
142 240
143 240
144 240
145 240
146 240
147 240
148 240
149 240
150 240
151 240
152 240
153 240
154 240
155 240
156 240
157 240
158 240
159 240
160 240
194 240
210 240
190 241
197 241
210 241
211 241
229 241
232 241
237 241
239 241
176 242
190 242
194 242
210 242
211 242
229 242
230 242
231 242
232 242
233 242
234 242
239 242
194 243
229 243
230 243
231 243
232 243
233 243
234 243
239 243
242 243
244 243
255 243
189 244
190 244
192 244
193 244
194 244
229 244
239 244
255 244
1 245
2 245
3 245
4 245
5 245
6 245
7 245
8 245
9 245
10 245
11 245
12 245
13 245
14 245
15 245
16 245
17 245
18 245
19 245
20 245
21 245
22 245
23 245
24 245
25 245
26 245
27 245
28 245
29 245
30 245
31 245
32 245
46 245
47 245
119 245
120 245
121 245
122 245
123 245
124 245
125 245
126 245
127 245
128 245
129 245
130 245
131 245
132 245
133 245
134 245
135 245
136 245
137 245
138 245
139 245
213 245
214 245
215 245
216 245
217 245
218 245
219 245
220 245
221 245
222 245
223 245
224 245
225 245
226 245
227 245
229 245
230 245
231 245
232 245
233 245
234 245
236 245
239 245
246 245
247 245
349 245
39 246
43 246
48 246
49 246
50 246
51 246
52 246
53 246
54 246
55 246
56 246
57 246
247 246
285 246
1 247
2 247
3 247
4 247
5 247
6 247
7 247
8 247
9 247
10 247
11 247
12 247
13 247
14 247
15 247
16 247
17 247
18 247
19 247
20 247
21 247
22 247
23 247
24 247
25 247
26 247
27 247
28 247
29 247
30 247
31 247
32 247
46 247
47 247
246 247
349 247
39 248
43 248
44 249
45 249
46 249
47 249
48 249
49 249
50 249
51 249
52 249
53 249
54 249
55 249
56 249
57 249
58 249
59 249
60 249
61 249
62 249
63 249
64 249
170 249
349 249
43 250
43 251
190 252
239 252
43 253
171 253
172 253
173 253
213 253
214 253
215 253
216 253
217 253
218 253
219 253
220 253
221 253
222 253
223 253
224 253
225 253
226 253
227 253
237 253
238 253
239 253
240 253
43 254
171 254
172 254
173 254
213 254
214 254
215 254
216 254
217 254
218 254
219 254
220 254
221 254
222 254
223 254
224 254
225 254
226 254
227 254
237 254
238 254
239 254
240 254
213 255
214 255
215 255
216 255
217 255
218 255
219 255
220 255
221 255
222 255
223 255
224 255
225 255
226 255
227 255
236 255
246 255
285 255
1 256
2 256
3 256
4 256
5 256
6 256
7 256
8 256
9 256
10 256
11 256
12 256
13 256
14 256
15 256
16 256
17 256
18 256
19 256
20 256
21 256
22 256
23 256
24 256
25 256
26 256
27 256
28 256
29 256
30 256
31 256
32 256
41 256
43 256
46 256
47 256
190 256
209 256
220 256
242 256
246 256
247 256
285 256
41 257
43 257
189 257
190 257
209 257
210 257
211 257
212 257
220 257
242 257
246 257
247 257
285 257
349 257
67 258
68 258
101 258
102 258
213 258
214 258
215 258
216 258
217 258
218 258
219 258
220 258
221 258
222 258
223 258
224 258
225 258
226 258
227 258
236 258
242 258
246 258
247 258
1 259
2 259
3 259
4 259
5 259
6 259
7 259
8 259
9 259
10 259
11 259
12 259
13 259
14 259
15 259
16 259
17 259
18 259
19 259
20 259
21 259
22 259
23 259
24 259
25 259
26 259
27 259
28 259
29 259
30 259
31 259
32 259
43 259
213 259
214 259
215 259
216 259
217 259
218 259
219 259
220 259
221 259
222 259
223 259
224 259
225 259
226 259
227 259
246 259
247 259
261 260
262 260
263 260
264 260
265 260
266 260
267 260
268 260
269 260
270 260
271 260
272 260
273 260
274 260
275 260
276 260
277 260
278 260
279 260
280 260
283 260
284 260
285 260
288 260
289 260
290 260
291 260
292 260
293 260
294 260
295 260
296 260
297 260
298 260
299 260
300 260
303 260
304 260
305 260
306 260
307 260
308 260
309 260
310 260
311 260
312 260
313 260
314 260
315 260
316 260
317 260
318 260
319 260
320 260
321 260
322 260
323 260
324 260
325 260
326 260
327 260
328 260
329 260
330 260
331 260
332 260
333 260
334 260
1 261
2 261
3 261
4 261
5 261
6 261
7 261
8 261
9 261
10 261
11 261
12 261
13 261
14 261
15 261
16 261
17 261
18 261
19 261
20 261
21 261
22 261
23 261
24 261
25 261
26 261
27 261
28 261
29 261
30 261
31 261
32 261
33 261
34 261
35 261
36 261
37 261
46 261
47 261
48 261
49 261
50 261
51 261
52 261
53 261
54 261
55 261
56 261
57 261
349 261
1 262
2 262
3 262
4 262
5 262
6 262
7 262
8 262
9 262
10 262
11 262
12 262
13 262
14 262
15 262
16 262
17 262
18 262
19 262
20 262
21 262
22 262
23 262
24 262
25 262
26 262
27 262
28 262
29 262
30 262
31 262
32 262
229 262
230 262
231 262
232 262
233 262
234 262
241 262
242 262
246 262
247 262
248 262
249 262
250 262
261 262
268 262
275 262
301 262
302 262
309 262
324 262
325 262
328 262
329 262
331 262
349 262
46 263
47 263
239 263
261 263
268 263
273 263
276 263
324 263
325 263
327 263
349 263
46 264
47 264
48 264
49 264
50 264
51 264
52 264
53 264
54 264
55 264
56 264
57 264
65 264
66 264
67 264
68 264
69 264
70 264
71 264
72 264
73 264
74 264
75 264
76 264
77 264
78 264
79 264
80 264
81 264
82 264
83 264
84 264
85 264
86 264
87 264
88 264
89 264
90 264
91 264
92 264
93 264
94 264
95 264
96 264
97 264
98 264
99 264
100 264
101 264
102 264
103 264
104 264
105 264
106 264
107 264
108 264
109 264
110 264
111 264
112 264
113 264
114 264
115 264
116 264
117 264
118 264
349 264
46 265
47 265
48 265
49 265
50 265
51 265
52 265
53 265
54 265
55 265
56 265
57 265
246 265
247 265
46 266
47 266
48 266
49 266
50 266
51 266
52 266
53 266
54 266
55 266
56 266
57 266
166 266
246 266
247 266
268 266
276 266
301 266
302 266
324 266
325 266
349 266
1 267
2 267
3 267
4 267
5 267
6 267
7 267
8 267
9 267
10 267
11 267
12 267
13 267
14 267
15 267
16 267
17 267
18 267
19 267
20 267
21 267
22 267
23 267
24 267
25 267
26 267
27 267
28 267
29 267
30 267
31 267
32 267
119 267
120 267
121 267
122 267
123 267
124 267
125 267
126 267
127 267
128 267
129 267
130 267
131 267
132 267
133 267
134 267
135 267
136 267
137 267
138 267
139 267
171 267
172 267
173 267
214 267
215 267
216 267
217 267
218 267
219 267
220 267
221 267
222 267
223 267
224 267
225 267
226 267
227 267
236 267
246 267
247 267
46 268
47 268
48 268
49 268
50 268
51 268
52 268
53 268
54 268
55 268
56 268
57 268
349 268
48 269
49 269
50 269
51 269
52 269
53 269
54 269
55 269
56 269
57 269
246 269
247 269
349 269
46 270
47 270
48 270
49 270
50 270
51 270
52 270
53 270
54 270
55 270
56 270
57 270
65 270
66 270
67 270
68 270
69 270
70 270
71 270
72 270
73 270
74 270
75 270
76 270
77 270
78 270
79 270
80 270
81 270
82 270
83 270
84 270
85 270
86 270
87 270
88 270
89 270
90 270
91 270
92 270
93 270
94 270
95 270
96 270
97 270
98 270
99 270
100 270
101 270
102 270
103 270
104 270
105 270
106 270
107 270
108 270
109 270
110 270
111 270
112 270
113 270
114 270
115 270
116 270
117 270
118 270
214 270
215 270
216 270
217 270
218 270
219 270
220 270
221 270
222 270
223 270
224 270
225 270
226 270
227 270
246 270
247 270
268 270
276 270
301 270
302 270
324 270
325 270
349 270
43 271
214 271
215 271
216 271
217 271
218 271
219 271
220 271
221 271
222 271
223 271
224 271
225 271
226 271
227 271
65 272
66 272
67 272
68 272
69 272
70 272
71 272
72 272
73 272
74 272
75 272
76 272
77 272
78 272
79 272
80 272
81 272
82 272
83 272
84 272
85 272
86 272
87 272
88 272
89 272
90 272
91 272
92 272
93 272
94 272
95 272
96 272
97 272
98 272
99 272
100 272
101 272
102 272
103 272
104 272
105 272
106 272
107 272
108 272
109 272
110 272
111 272
112 272
113 272
114 272
115 272
116 272
117 272
118 272
176 272
177 272
178 272
179 272
180 272
181 272
182 272
183 272
184 272
185 272
186 272
187 272
188 272
189 272
190 272
191 272
192 272
193 272
194 272
195 272
196 272
197 272
198 272
199 272
200 272
201 272
202 272
203 272
204 272
205 272
206 272
207 272
208 272
229 272
230 272
231 272
232 272
233 272
234 272
213 273
214 273
215 273
216 273
217 273
218 273
219 273
220 273
221 273
222 273
223 273
224 273
225 273
226 273
227 273
242 273
246 273
247 273
290 273
349 273
67 274
68 274
101 274
102 274
213 274
214 274
215 274
216 274
217 274
218 274
219 274
220 274
221 274
222 274
223 274
224 274
225 274
226 274
227 274
236 274
242 274
246 274
247 274
349 274
46 275
47 275
67 275
68 275
101 275
102 275
213 275
214 275
215 275
216 275
217 275
218 275
219 275
220 275
221 275
222 275
223 275
224 275
225 275
226 275
227 275
236 275
246 275
247 275
349 275
67 276
68 276
101 276
102 276
213 276
214 276
215 276
216 276
217 276
218 276
219 276
220 276
221 276
222 276
223 276
224 276
225 276
226 276
227 276
1 277
2 277
3 277
4 277
5 277
6 277
7 277
8 277
9 277
10 277
11 277
12 277
13 277
14 277
15 277
16 277
17 277
18 277
19 277
20 277
21 277
22 277
23 277
24 277
25 277
26 277
27 277
28 277
29 277
30 277
31 277
32 277
67 277
68 277
101 277
102 277
46 278
47 278
48 278
49 278
50 278
51 278
52 278
53 278
54 278
55 278
56 278
57 278
209 278
210 278
211 278
212 278
349 278
213 279
214 279
215 279
216 279
217 279
218 279
219 279
220 279
221 279
222 279
223 279
224 279
225 279
226 279
227 279
48 280
49 280
50 280
51 280
52 280
53 280
54 280
55 280
56 280
57 280
46 281
47 281
48 281
49 281
50 281
51 281
52 281
53 281
54 281
55 281
56 281
57 281
209 281
210 281
211 281
212 281
349 281
46 282
47 282
48 282
49 282
50 282
51 282
52 282
53 282
54 282
55 282
56 282
57 282
58 282
59 282
60 282
61 282
62 282
246 282
247 282
349 282
213 283
214 283
215 283
216 283
217 283
218 283
219 283
220 283
221 283
222 283
223 283
224 283
225 283
226 283
227 283
229 283
230 283
231 283
232 283
233 283
234 283
236 283
1 284
2 284
3 284
4 284
5 284
6 284
7 284
8 284
9 284
10 284
11 284
12 284
13 284
14 284
15 284
16 284
17 284
18 284
19 284
20 284
21 284
22 284
23 284
24 284
25 284
26 284
27 284
28 284
29 284
30 284
31 284
32 284
58 284
59 284
60 284
61 284
62 284
67 284
68 284
101 284
102 284
213 284
214 284
215 284
216 284
217 284
218 284
219 284
220 284
221 284
222 284
223 284
224 284
225 284
226 284
227 284
46 285
47 285
48 285
49 285
50 285
51 285
52 285
53 285
54 285
55 285
56 285
57 285
58 285
59 285
60 285
61 285
62 285
349 285
46 286
47 286
48 286
49 286
50 286
51 286
52 286
53 286
54 286
55 286
56 286
57 286
349 286
46 287
47 287
48 287
49 287
50 287
51 287
52 287
53 287
54 287
55 287
56 287
57 287
246 287
247 287
268 287
324 287
325 287
349 287
46 288
47 288
213 288
214 288
215 288
216 288
217 288
218 288
219 288
220 288
221 288
222 288
223 288
224 288
225 288
226 288
227 288
236 288
241 288
242 288
244 288
246 288
247 288
255 288
256 288
257 288
258 288
259 288
268 288
270 288
276 288
290 288
306 288
307 288
308 288
309 288
310 288
311 288
312 288
313 288
324 288
325 288
326 288
329 288
46 289
47 289
48 289
49 289
50 289
51 289
52 289
53 289
54 289
55 289
56 289
57 289
246 289
247 289
349 289
46 290
47 290
103 290
104 290
105 290
190 290
191 290
192 290
193 290
220 290
221 290
229 290
236 290
246 290
247 290
249 290
250 290
255 290
259 290
270 290
273 290
276 290
301 290
302 290
349 290
46 291
47 291
213 291
214 291
215 291
216 291
217 291
218 291
219 291
220 291
221 291
222 291
223 291
224 291
225 291
226 291
227 291
241 291
242 291
246 291
247 291
248 291
349 291
1 292
2 292
3 292
4 292
5 292
6 292
7 292
8 292
9 292
10 292
11 292
12 292
13 292
14 292
15 292
16 292
17 292
18 292
19 292
20 292
21 292
22 292
23 292
24 292
25 292
26 292
27 292
28 292
29 292
30 292
31 292
32 292
65 292
66 292
67 292
68 292
69 292
70 292
71 292
72 292
73 292
74 292
75 292
76 292
77 292
78 292
79 292
80 292
81 292
82 292
83 292
84 292
85 292
86 292
87 292
88 292
89 292
90 292
91 292
92 292
93 292
94 292
95 292
96 292
97 292
98 292
99 292
100 292
101 292
102 292
103 292
104 292
105 292
106 292
107 292
108 292
109 292
110 292
111 292
112 292
113 292
114 292
115 292
116 292
117 292
118 292
140 292
141 292
142 292
143 292
144 292
145 292
146 292
147 292
148 292
149 292
150 292
151 292
152 292
153 292
154 292
155 292
156 292
157 292
158 292
159 292
160 292
166 292
171 292
172 292
173 292
213 292
214 292
215 292
216 292
217 292
218 292
219 292
220 292
221 292
222 292
223 292
224 292
225 292
226 292
227 292
236 292
238 292
239 292
240 292
241 292
242 292
243 292
244 292
245 292
349 292
176 293
177 293
178 293
179 293
180 293
181 293
182 293
183 293
184 293
185 293
186 293
187 293
188 293
189 293
190 293
191 293
192 293
193 293
194 293
195 293
196 293
197 293
198 293
199 293
200 293
201 293
202 293
203 293
204 293
205 293
206 293
207 293
208 293
349 293
241 294
242 294
243 294
244 294
245 294
246 294
247 294
248 294
249 294
250 294
251 294
252 294
253 294
254 294
255 294
256 294
257 294
258 294
259 294
46 295
47 295
48 295
49 295
50 295
51 295
52 295
53 295
54 295
55 295
56 295
57 295
58 295
59 295
60 295
61 295
62 295
209 295
210 295
211 295
212 295
213 295
214 295
215 295
216 295
217 295
218 295
219 295
220 295
221 295
222 295
223 295
224 295
225 295
226 295
227 295
246 295
247 295
290 295
301 295
302 295
349 295
80 296
213 296
214 296
215 296
216 296
217 296
218 296
219 296
220 296
221 296
222 296
223 296
224 296
225 296
226 296
227 296
236 296
246 296
247 296
250 296
253 296
256 296
270 296
301 296
302 296
296 297
309 297
310 297
311 297
312 297
313 297
314 297
186 298
187 298
188 298
189 298
190 298
229 298
230 298
231 298
232 298
233 298
234 298
236 298
241 298
242 298
244 298
248 298
250 298
349 298
58 299
59 299
60 299
61 299
62 299
186 299
187 299
188 299
189 299
190 299
213 299
214 299
215 299
216 299
217 299
218 299
219 299
220 299
221 299
222 299
223 299
224 299
225 299
226 299
227 299
229 299
230 299
231 299
232 299
233 299
234 299
236 299
241 299
242 299
244 299
248 299
250 299
271 299
46 300
47 300
58 300
59 300
60 300
61 300
62 300
119 300
120 300
121 300
122 300
123 300
124 300
125 300
126 300
127 300
128 300
129 300
130 300
131 300
132 300
133 300
134 300
135 300
136 300
137 300
138 300
139 300
171 300
172 300
173 300
186 300
187 300
188 300
189 300
190 300
213 300
214 300
215 300
216 300
217 300
218 300
219 300
220 300
221 300
222 300
223 300
224 300
225 300
226 300
227 300
240 300
241 300
242 300
246 300
247 300
349 300
46 301
47 301
48 301
49 301
50 301
51 301
52 301
53 301
54 301
55 301
56 301
57 301
246 301
247 301
349 301
46 302
47 302
48 302
49 302
50 302
51 302
52 302
53 302
54 302
55 302
56 302
57 302
67 302
68 302
101 302
102 302
246 302
247 302
268 302
273 302
274 302
301 302
324 302
325 302
349 302
46 303
47 303
48 303
49 303
50 303
51 303
52 303
53 303
54 303
55 303
56 303
57 303
67 303
68 303
101 303
102 303
246 303
247 303
268 303
273 303
274 303
275 303
301 303
302 303
324 303
325 303
349 303
46 304
47 304
67 304
68 304
100 304
101 304
102 304
190 304
191 304
192 304
218 304
220 304
242 304
246 304
247 304
249 304
273 304
274 304
278 304
290 304
291 304
293 304
294 304
317 304
331 304
176 305
177 305
178 305
179 305
180 305
181 305
182 305
183 305
184 305
185 305
186 305
187 305
188 305
189 305
190 305
191 305
192 305
193 305
194 305
195 305
196 305
197 305
198 305
199 305
200 305
201 305
202 305
203 305
204 305
205 305
206 305
207 305
208 305
229 305
230 305
231 305
232 305
233 305
234 305
236 305
243 305
246 305
247 305
290 305
301 305
302 305
309 305
310 305
311 305
312 305
313 305
330 305
331 305
1 306
2 306
3 306
4 306
5 306
6 306
7 306
8 306
9 306
10 306
11 306
12 306
13 306
14 306
15 306
16 306
17 306
18 306
19 306
20 306
21 306
22 306
23 306
24 306
25 306
26 306
27 306
28 306
29 306
30 306
31 306
32 306
46 306
47 306
246 306
247 306
349 306
65 307
66 307
67 307
68 307
69 307
70 307
71 307
72 307
73 307
74 307
75 307
76 307
77 307
78 307
79 307
80 307
81 307
82 307
83 307
84 307
85 307
86 307
87 307
88 307
89 307
90 307
91 307
92 307
93 307
94 307
95 307
96 307
97 307
98 307
99 307
100 307
101 307
102 307
103 307
104 307
105 307
106 307
107 307
108 307
109 307
110 307
111 307
112 307
113 307
114 307
115 307
116 307
117 307
118 307
209 307
210 307
211 307
212 307
1 308
2 308
3 308
4 308
5 308
6 308
7 308
8 308
9 308
10 308
11 308
12 308
13 308
14 308
15 308
16 308
17 308
18 308
19 308
20 308
21 308
22 308
23 308
24 308
25 308
26 308
27 308
28 308
29 308
30 308
31 308
32 308
46 308
47 308
58 308
59 308
60 308
61 308
62 308
174 308
190 308
191 308
192 308
213 308
214 308
215 308
216 308
217 308
218 308
219 308
220 308
221 308
222 308
223 308
224 308
225 308
226 308
227 308
236 308
246 308
247 308
273 308
274 308
277 308
278 308
279 308
280 308
283 308
284 308
285 308
349 308
25 309
46 309
47 309
48 309
49 309
50 309
51 309
52 309
53 309
54 309
55 309
56 309
57 309
65 309
66 309
67 309
68 309
69 309
70 309
71 309
72 309
73 309
74 309
75 309
76 309
77 309
78 309
79 309
80 309
81 309
82 309
83 309
84 309
85 309
86 309
87 309
88 309
89 309
90 309
91 309
92 309
93 309
94 309
95 309
96 309
97 309
98 309
99 309
100 309
101 309
102 309
103 309
104 309
105 309
106 309
107 309
108 309
109 309
110 309
111 309
112 309
113 309
114 309
115 309
116 309
117 309
118 309
176 309
177 309
178 309
179 309
180 309
181 309
182 309
183 309
184 309
185 309
186 309
187 309
188 309
189 309
190 309
191 309
192 309
193 309
194 309
195 309
196 309
197 309
198 309
199 309
200 309
201 309
202 309
203 309
204 309
205 309
206 309
207 309
208 309
213 309
214 309
215 309
216 309
217 309
218 309
219 309
220 309
221 309
222 309
223 309
224 309
225 309
226 309
227 309
236 309
241 309
242 309
243 309
244 309
245 309
246 309
247 309
248 309
249 309
250 309
251 309
252 309
253 309
254 309
255 309
256 309
257 309
258 309
259 309
268 309
324 309
325 309
349 309
190 310
191 310
192 310
213 310
214 310
215 310
216 310
217 310
218 310
219 310
220 310
221 310
222 310
223 310
224 310
225 310
226 310
227 310
229 310
230 310
231 310
232 310
233 310
234 310
236 310
67 311
68 311
101 311
102 311
176 311
177 311
178 311
179 311
180 311
181 311
182 311
183 311
184 311
185 311
186 311
187 311
188 311
189 311
190 311
191 311
192 311
193 311
194 311
195 311
196 311
197 311
198 311
199 311
200 311
201 311
202 311
203 311
204 311
205 311
206 311
207 311
208 311
213 311
214 311
215 311
216 311
217 311
218 311
219 311
220 311
221 311
222 311
223 311
224 311
225 311
226 311
227 311
246 311
247 311
349 311
46 312
47 312
67 312
68 312
101 312
102 312
176 312
177 312
178 312
179 312
180 312
181 312
182 312
183 312
184 312
185 312
186 312
187 312
188 312
189 312
190 312
191 312
192 312
193 312
194 312
195 312
196 312
197 312
198 312
199 312
200 312
201 312
202 312
203 312
204 312
205 312
206 312
207 312
208 312
213 312
214 312
215 312
216 312
217 312
218 312
219 312
220 312
221 312
222 312
223 312
224 312
225 312
226 312
227 312
236 312
246 312
247 312
290 312
46 313
47 313
65 313
66 313
67 313
68 313
69 313
70 313
71 313
72 313
73 313
74 313
75 313
76 313
77 313
78 313
79 313
80 313
81 313
82 313
83 313
84 313
85 313
86 313
87 313
88 313
89 313
90 313
91 313
92 313
93 313
94 313
95 313
96 313
97 313
98 313
99 313
100 313
101 313
102 313
103 313
104 313
105 313
106 313
107 313
108 313
109 313
110 313
111 313
112 313
113 313
114 313
115 313
116 313
117 313
118 313
176 313
177 313
178 313
179 313
180 313
181 313
182 313
183 313
184 313
185 313
186 313
187 313
188 313
189 313
190 313
191 313
192 313
193 313
194 313
195 313
196 313
197 313
198 313
199 313
200 313
201 313
202 313
203 313
204 313
205 313
206 313
207 313
208 313
213 313
214 313
215 313
216 313
217 313
218 313
219 313
220 313
221 313
222 313
223 313
224 313
225 313
226 313
227 313
235 313
236 313
240 313
246 313
247 313
248 313
249 313
250 313
252 313
255 313
258 313
268 313
301 313
302 313
324 313
325 313
65 314
66 314
67 314
68 314
69 314
70 314
71 314
72 314
73 314
74 314
75 314
76 314
77 314
78 314
79 314
80 314
81 314
82 314
83 314
84 314
85 314
86 314
87 314
88 314
89 314
90 314
91 314
92 314
93 314
94 314
95 314
96 314
97 314
98 314
99 314
100 314
101 314
102 314
103 314
104 314
105 314
106 314
107 314
108 314
109 314
110 314
111 314
112 314
113 314
114 314
115 314
116 314
117 314
118 314
213 314
214 314
215 314
216 314
217 314
218 314
219 314
220 314
221 314
222 314
223 314
224 314
225 314
226 314
227 314
229 314
230 314
231 314
232 314
233 314
234 314
236 314
273 314
274 314
277 314
278 314
279 314
280 314
283 314
284 314
285 314
213 315
214 315
215 315
216 315
217 315
218 315
219 315
220 315
221 315
222 315
223 315
224 315
225 315
226 315
227 315
273 315
274 315
277 315
278 315
279 315
280 315
283 315
284 315
285 315
65 316
66 316
67 316
68 316
69 316
70 316
71 316
72 316
73 316
74 316
75 316
76 316
77 316
78 316
79 316
80 316
81 316
82 316
83 316
84 316
85 316
86 316
87 316
88 316
89 316
90 316
91 316
92 316
93 316
94 316
95 316
96 316
97 316
98 316
99 316
100 316
101 316
102 316
103 316
104 316
105 316
106 316
107 316
108 316
109 316
110 316
111 316
112 316
113 316
114 316
115 316
116 316
117 316
118 316
273 316
274 316
277 316
278 316
279 316
280 316
283 316
284 316
285 316
65 317
66 317
67 317
68 317
69 317
70 317
71 317
72 317
73 317
74 317
75 317
76 317
77 317
78 317
79 317
80 317
81 317
82 317
83 317
84 317
85 317
86 317
87 317
88 317
89 317
90 317
91 317
92 317
93 317
94 317
95 317
96 317
97 317
98 317
99 317
100 317
101 317
102 317
103 317
104 317
105 317
106 317
107 317
108 317
109 317
110 317
111 317
112 317
113 317
114 317
115 317
116 317
117 317
118 317
176 317
177 317
178 317
179 317
180 317
181 317
182 317
183 317
184 317
185 317
186 317
187 317
188 317
189 317
190 317
191 317
192 317
193 317
194 317
195 317
196 317
197 317
198 317
199 317
200 317
201 317
202 317
203 317
204 317
205 317
206 317
207 317
208 317
213 317
214 317
215 317
216 317
217 317
218 317
219 317
220 317
221 317
222 317
223 317
224 317
225 317
226 317
227 317
349 317
1 318
2 318
3 318
4 318
5 318
6 318
7 318
8 318
9 318
10 318
11 318
12 318
13 318
14 318
15 318
16 318
17 318
18 318
19 318
20 318
21 318
22 318
23 318
24 318
25 318
26 318
27 318
28 318
29 318
30 318
31 318
32 318
33 318
34 318
35 318
36 318
37 318
43 318
65 318
66 318
67 318
68 318
69 318
70 318
71 318
72 318
73 318
74 318
75 318
76 318
77 318
78 318
79 318
80 318
81 318
82 318
83 318
84 318
85 318
86 318
87 318
88 318
89 318
90 318
91 318
92 318
93 318
94 318
95 318
96 318
97 318
98 318
99 318
100 318
101 318
102 318
103 318
104 318
105 318
106 318
107 318
108 318
109 318
110 318
111 318
112 318
113 318
114 318
115 318
116 318
117 318
118 318
33 319
34 319
35 319
36 319
37 319
48 319
49 319
50 319
51 319
52 319
53 319
54 319
55 319
56 319
57 319
349 319
80 320
213 320
214 320
215 320
216 320
217 320
218 320
219 320
220 320
221 320
222 320
223 320
224 320
225 320
226 320
227 320
229 320
230 320
231 320
232 320
233 320
234 320
236 320
239 320
241 320
242 320
245 320
246 320
247 320
248 320
250 320
256 320
262 320
268 320
276 320
278 320
280 320
286 320
287 320
290 320
301 320
302 320
307 320
308 320
309 320
310 320
313 320
317 320
324 320
325 320
327 320
328 320
331 320
332 320
349 320
218 321
219 321
220 321
246 321
247 321
253 321
254 321
258 321
259 321
276 321
289 321
291 321
301 321
302 321
327 321
332 321
349 321
1 322
2 322
3 322
4 322
5 322
6 322
7 322
8 322
9 322
10 322
11 322
12 322
13 322
14 322
15 322
16 322
17 322
18 322
19 322
20 322
21 322
22 322
23 322
24 322
25 322
26 322
27 322
28 322
29 322
30 322
31 322
32 322
46 322
47 322
48 322
49 322
50 322
51 322
52 322
53 322
54 322
55 322
56 322
57 322
58 322
59 322
60 322
61 322
62 322
67 322
68 322
101 322
102 322
165 322
246 322
247 322
312 322
349 322
67 323
68 323
101 323
102 323
246 323
247 323
349 323
49 324
50 324
51 324
52 324
53 324
54 324
55 324
56 324
57 324
268 324
301 324
302 324
325 324
268 325
301 325
302 325
324 325
1 326
2 326
3 326
4 326
5 326
6 326
7 326
8 326
9 326
10 326
11 326
12 326
13 326
14 326
15 326
16 326
17 326
18 326
19 326
20 326
21 326
22 326
23 326
24 326
25 326
26 326
27 326
28 326
29 326
30 326
31 326
32 326
58 326
59 326
60 326
61 326
62 326
65 326
66 326
67 326
68 326
69 326
70 326
71 326
72 326
73 326
74 326
75 326
76 326
77 326
78 326
79 326
80 326
81 326
82 326
83 326
84 326
85 326
86 326
87 326
88 326
89 326
90 326
91 326
92 326
93 326
94 326
95 326
96 326
97 326
98 326
99 326
100 326
101 326
102 326
103 326
104 326
105 326
106 326
107 326
108 326
109 326
110 326
111 326
112 326
113 326
114 326
115 326
116 326
117 326
118 326
186 326
187 326
188 326
189 326
190 326
213 326
214 326
215 326
216 326
217 326
218 326
219 326
220 326
221 326
222 326
223 326
224 326
225 326
226 326
227 326
229 326
230 326
231 326
232 326
233 326
234 326
236 326
241 326
242 326
243 326
244 326
245 326
246 326
247 326
248 326
249 326
250 326
251 326
252 326
253 326
254 326
255 326
256 326
257 326
258 326
259 326
349 326
1 327
2 327
3 327
4 327
5 327
6 327
7 327
8 327
9 327
10 327
11 327
12 327
13 327
14 327
15 327
16 327
17 327
18 327
19 327
20 327
21 327
22 327
23 327
24 327
25 327
26 327
27 327
28 327
29 327
30 327
31 327
32 327
49 327
50 327
51 327
52 327
53 327
54 327
55 327
56 327
57 327
65 327
66 327
67 327
68 327
69 327
70 327
71 327
72 327
73 327
74 327
75 327
76 327
77 327
78 327
79 327
80 327
81 327
82 327
83 327
84 327
85 327
86 327
87 327
88 327
89 327
90 327
91 327
92 327
93 327
94 327
95 327
96 327
97 327
98 327
99 327
100 327
101 327
102 327
103 327
104 327
105 327
106 327
107 327
108 327
109 327
110 327
111 327
112 327
113 327
114 327
115 327
116 327
117 327
118 327
171 327
172 327
173 327
186 327
187 327
188 327
189 327
213 327
214 327
215 327
216 327
217 327
218 327
219 327
220 327
221 327
222 327
223 327
224 327
225 327
226 327
227 327
243 327
246 327
247 327
276 327
278 327
301 327
302 327
331 327
349 327
46 328
47 328
48 328
49 328
50 328
51 328
52 328
53 328
54 328
55 328
56 328
57 328
58 328
59 328
60 328
61 328
62 328
67 328
68 328
101 328
102 328
246 328
247 328
349 328
46 329
47 329
48 329
49 329
50 329
51 329
52 329
53 329
54 329
55 329
56 329
57 329
67 329
68 329
101 329
102 329
246 329
247 329
268 329
276 329
301 329
302 329
324 329
325 329
46 330
47 330
48 330
49 330
50 330
51 330
52 330
53 330
54 330
55 330
56 330
57 330
65 330
66 330
67 330
68 330
69 330
70 330
71 330
72 330
73 330
74 330
75 330
76 330
77 330
78 330
79 330
80 330
81 330
82 330
83 330
84 330
85 330
86 330
87 330
88 330
89 330
90 330
91 330
92 330
93 330
94 330
95 330
96 330
97 330
98 330
99 330
100 330
101 330
102 330
103 330
104 330
105 330
106 330
107 330
108 330
109 330
110 330
111 330
112 330
113 330
114 330
115 330
116 330
117 330
118 330
190 330
236 330
246 330
247 330
268 330
276 330
301 330
302 330
324 330
325 330
329 330
331 330
349 330
1 331
2 331
3 331
4 331
5 331
6 331
7 331
8 331
9 331
10 331
11 331
12 331
13 331
14 331
15 331
16 331
17 331
18 331
19 331
20 331
21 331
22 331
23 331
24 331
25 331
26 331
27 331
28 331
29 331
30 331
31 331
32 331
46 331
47 331
48 331
49 331
50 331
51 331
52 331
53 331
54 331
55 331
56 331
57 331
58 331
59 331
60 331
61 331
62 331
213 331
214 331
215 331
216 331
217 331
218 331
219 331
220 331
221 331
222 331
223 331
224 331
225 331
226 331
227 331
236 331
246 331
247 331
250 331
255 331
268 331
290 331
301 331
302 331
309 331
313 331
324 331
325 331
329 331
332 331
349 331
46 332
48 332
49 332
50 332
51 332
52 332
53 332
54 332
55 332
56 332
57 332
58 332
59 332
60 332
61 332
62 332
65 332
66 332
67 332
68 332
69 332
70 332
71 332
72 332
73 332
74 332
75 332
76 332
77 332
78 332
79 332
80 332
81 332
82 332
83 332
84 332
85 332
86 332
87 332
88 332
89 332
90 332
91 332
92 332
93 332
94 332
95 332
96 332
97 332
98 332
99 332
100 332
101 332
102 332
103 332
104 332
105 332
106 332
107 332
108 332
109 332
110 332
111 332
112 332
113 332
114 332
115 332
116 332
117 332
118 332
190 332
206 332
213 332
220 332
229 332
230 332
231 332
232 332
235 332
236 332
237 332
240 332
242 332
245 332
246 332
247 332
249 332
250 332
253 332
258 332
259 332
268 332
275 332
276 332
289 332
290 332
295 332
296 332
301 332
302 332
309 332
310 332
312 332
313 332
315 332
317 332
321 332
330 332
331 332
1 333
2 333
3 333
4 333
5 333
6 333
7 333
8 333
9 333
10 333
11 333
12 333
13 333
14 333
15 333
16 333
17 333
18 333
19 333
20 333
21 333
22 333
23 333
24 333
25 333
26 333
27 333
28 333
29 333
30 333
31 333
32 333
46 333
47 333
48 333
49 333
50 333
51 333
52 333
53 333
54 333
55 333
56 333
57 333
58 333
59 333
60 333
61 333
62 333
67 333
68 333
101 333
102 333
209 333
210 333
211 333
212 333
268 333
312 333
332 333
349 333
247 334
255 334
268 334
273 334
274 334
46 335
47 335
117 335
246 335
247 335
268 335
289 335
302 335
324 335
325 335
239 336
243 336
258 336
289 336
303 336
304 336
335 336
266 337
268 337
288 337
295 337
302 337
305 337
312 337
324 337
325 337
329 337
330 337
331 337
332 337
186 338
187 338
188 338
189 338
190 338
192 338
193 338
197 338
201 338
210 338
215 338
237 338
239 338
241 338
242 338
344 338
345 338
346 338
347 338
348 338
349 338
193 339
197 339
239 339
241 339
242 339
244 339
252 339
257 339
302 339
193 340
197 340
229 340
239 340
241 340
242 340
244 340
252 340
257 340
302 340
246 341
247 341
268 341
302 341
324 341
325 341
221 342
242 342
246 342
247 342
249 342
268 342
276 342
286 342
289 342
292 342
299 342
302 342
311 342
317 342
220 343
268 343
273 343
274 343
277 343
278 343
279 343
280 343
283 343
284 343
285 343
309 343
310 343
311 343
312 343
313 343
324 343
325 343


==> anc/network_data/mangwet.dat <==
1	6
1	7
1	11
1	12
1	13
1	17
1	29
1	30
1	39
1	40
1	45
2	6
2	9
2	10
2	11
2	14
2	15
2	16
2	18
2	19
2	20
2	21
2	22
2	23
2	25
2	26
2	27
2	29
2	30
2	31
2	39
2	40
2	42
2	45
2	47
2	51
2	52
2	53
2	55
2	66
2	67
2	75
2	77
2	78
2	80
2	81
2	82
2	83
2	85
2	86
2	89
2	91
3	15
3	26
3	31
3	55
3	82
3	89
4	31
4	55
5	31
5	55
6	7
6	12
6	13
6	14
6	17
6	29
6	30
7	12
7	13
7	14
7	21
7	22
7	23
7	25
7	29
7	30
7	36
7	37
7	39
7	41
7	42
7	45
7	46
7	49
7	50
7	53
7	54
8	9
8	10
8	11
8	12
8	14
8	15
8	16
8	18
8	19
8	20
8	23
8	27
8	29
8	30
8	52
9	10
9	11
9	14
9	15
9	16
9	18
9	19
9	20
9	29
9	30
9	52
10	11
10	14
10	15
10	16
10	18
10	19
10	20
10	29
10	30
10	52
11	14
11	15
11	16
11	18
11	19
11	20
11	23
11	24
11	25
11	27
11	29
11	30
11	39
11	47
11	50
11	52
12	13
12	21
12	22
12	36
12	37
12	39
12	41
12	42
12	49
12	50
12	54
13	25
13	36
13	47
13	51
13	55
13	63
13	64
13	65
13	66
13	67
13	68
13	72
13	73
13	74
13	91
14	23
14	25
14	28
14	34
14	39
14	46
14	47
14	49
14	50
14	53
14	55
14	57
14	58
14	59
14	60
14	61
14	62
14	63
14	64
14	65
14	66
14	67
14	68
14	72
14	73
14	74
14	91
15	55
15	57
15	59
15	63
15	64
15	65
15	66
15	67
15	68
15	72
15	86
15	87
16	21
16	33
16	34
16	36
16	37
16	39
16	41
16	45
16	46
16	47
16	49
16	50
16	51
16	55
16	57
16	58
16	59
16	60
16	61
16	62
16	63
16	64
16	65
16	66
16	67
16	68
16	72
16	73
16	74
16	86
16	87
16	91
17	21
17	28
17	33
17	34
17	36
17	37
17	46
17	47
17	49
17	50
17	51
17	55
17	57
17	58
17	59
17	60
17	61
17	62
17	63
17	64
17	65
17	66
17	67
17	68
17	72
17	73
17	74
17	86
17	87
17	91
18	23
18	24
18	25
18	28
18	34
18	36
18	39
18	46
18	50
18	51
18	52
18	55
18	57
18	58
18	59
18	60
18	61
18	62
18	63
18	64
18	65
18	66
18	67
18	68
18	72
18	73
18	74
18	86
18	87
18	91
19	14
19	21
19	22
19	23
19	24
19	25
19	28
19	34
19	36
19	37
19	39
19	40
19	41
19	42
19	43
19	45
19	46
19	49
19	50
19	52
19	59
19	63
19	64
19	65
19	72
19	73
19	74
20	14
20	23
20	24
20	25
20	28
20	36
20	37
20	38
20	39
20	40
20	41
20	42
20	43
20	45
20	46
20	49
20	50
20	52
20	53
20	91
21	28
21	33
21	34
21	36
21	37
21	38
21	41
21	43
21	46
21	48
21	50
21	51
21	54
21	55
21	57
21	58
21	59
21	60
21	61
21	62
21	63
21	64
21	65
21	66
21	67
21	68
21	72
21	73
21	74
21	86
21	87
21	90
21	91
22	28
22	33
22	34
22	36
22	37
22	38
22	41
22	43
22	46
22	48
22	50
22	51
22	54
22	55
22	57
22	58
22	59
22	60
22	61
22	62
22	63
22	64
22	65
22	66
22	67
22	68
22	72
22	73
22	74
22	86
22	87
22	90
22	91
23	28
23	33
23	34
23	36
23	37
23	38
23	39
23	41
23	42
23	43
23	45
23	46
23	48
23	49
23	50
23	51
23	53
23	54
23	55
23	57
23	58
23	59
23	60
23	61
23	62
23	63
23	64
23	65
23	66
23	67
23	68
23	72
23	73
23	74
23	86
23	87
23	90
23	91
24	28
24	33
24	34
24	35
24	43
24	46
24	48
24	50
24	73
24	74
25	28
25	33
25	34
25	35
25	39
25	43
25	45
25	46
25	47
25	48
25	50
25	51
25	55
25	57
25	58
25	60
25	61
25	62
25	63
25	64
25	65
25	66
25	67
25	68
25	72
25	73
25	74
25	83
25	86
25	87
25	91
26	28
26	35
26	43
26	48
26	55
26	57
26	58
26	60
26	61
26	62
26	63
26	64
26	65
26	66
26	67
26	68
26	72
26	73
26	74
26	83
26	86
26	87
26	91
27	28
27	33
27	34
27	35
27	43
27	46
27	48
27	50
27	55
27	57
27	58
27	60
27	61
27	62
27	63
27	64
27	65
27	66
27	67
27	68
27	72
27	73
27	74
27	86
27	87
27	91
28	33
28	34
28	35
28	43
28	46
28	47
28	48
28	50
28	55
28	57
28	58
28	60
28	61
28	62
28	63
28	64
28	65
28	66
28	67
28	68
28	72
28	73
28	74
28	83
28	86
28	87
28	91
29	43
29	45
29	48
29	49
29	50
29	51
29	53
29	55
29	57
29	58
29	59
29	63
29	64
29	65
29	66
29	67
29	68
29	72
29	83
29	86
29	87
30	21
30	22
30	36
30	37
30	39
30	40
30	42
30	45
30	46
30	49
30	53
30	55
30	59
30	63
30	64
30	65
30	72
30	73
30	74
30	86
31	26
31	32
31	39
31	40
31	42
31	45
31	53
31	55
31	56
31	57
31	59
31	63
31	64
31	65
31	66
31	67
31	68
31	70
31	72
31	73
31	74
31	75
31	77
31	78
31	79
31	80
31	83
31	84
31	85
31	86
31	87
32	56
32	59
32	77
32	78
32	79
32	80
32	83
32	86
32	87
34	33
34	71
35	44
35	57
35	58
35	63
35	71
36	33
36	35
36	38
36	43
36	44
36	46
36	48
36	50
36	54
36	55
36	57
36	60
36	61
36	62
36	63
36	64
36	65
36	68
36	72
36	73
36	74
36	90
37	33
37	35
37	38
37	39
37	43
37	44
37	46
37	48
37	50
37	54
37	55
37	57
37	60
37	61
37	62
37	63
37	64
37	65
37	68
37	72
37	73
37	74
37	90
38	33
38	44
38	54
38	55
38	57
38	58
38	60
38	61
38	62
38	63
38	68
38	71
38	90
39	33
39	35
39	38
39	43
39	44
39	45
39	46
39	48
39	50
39	54
39	55
39	57
39	60
39	61
39	62
39	63
39	64
39	65
39	66
39	68
39	72
39	73
39	74
39	86
39	87
39	90
40	33
40	35
40	39
40	43
40	44
40	45
40	46
40	48
40	50
40	54
40	55
40	57
40	60
40	61
40	62
40	63
40	64
40	65
40	68
40	72
40	73
40	74
41	33
41	35
41	43
41	44
41	48
41	50
41	55
41	57
41	60
41	61
41	62
41	63
41	64
41	65
41	66
41	67
41	68
41	72
41	73
41	74
41	90
42	33
42	35
42	38
42	43
42	44
42	48
42	50
42	54
42	55
42	57
42	60
42	61
42	62
42	63
42	64
42	65
42	66
42	67
42	68
42	72
42	73
42	74
42	90
43	33
43	44
43	57
43	58
43	63
43	64
43	71
43	90
44	58
44	71
44	90
45	35
45	43
45	48
45	50
45	55
45	57
45	58
45	60
45	61
45	62
45	63
45	64
45	65
45	67
45	68
45	71
45	72
45	74
45	85
45	86
45	87
46	33
46	35
46	43
46	44
46	48
46	50
46	54
46	55
46	57
46	58
46	60
46	61
46	62
46	63
46	64
46	65
46	67
46	68
46	71
46	72
46	73
46	74
46	90
47	33
47	35
47	44
47	55
47	57
47	58
47	60
47	61
47	62
47	63
47	68
47	71
47	90
48	33
48	35
48	44
48	57
48	58
48	60
48	61
48	62
48	63
48	68
48	71
48	90
49	33
49	35
49	44
49	48
49	50
49	54
49	55
49	57
49	58
49	60
49	63
49	64
49	65
49	66
49	67
49	68
49	71
49	72
49	73
49	74
49	86
49	87
49	90
50	33
50	35
50	44
50	55
50	57
50	58
50	60
50	61
50	62
50	63
50	68
50	71
50	86
50	87
50	90
51	33
51	35
51	43
51	44
51	48
51	54
51	55
51	57
51	58
51	60
51	61
51	62
51	63
51	64
51	66
51	68
51	71
51	86
51	87
51	90
52	33
52	35
52	43
52	44
52	50
52	54
52	55
52	57
52	58
52	63
52	71
52	90
53	33
53	35
53	43
53	44
53	46
53	48
53	50
53	54
53	55
53	57
53	60
53	61
53	62
53	63
53	64
53	65
53	67
53	68
53	72
53	73
53	74
54	33
54	35
54	44
54	55
54	57
54	58
54	60
54	61
54	62
54	63
54	64
54	65
54	68
54	71
54	72
54	73
54	74
54	90
55	58
55	63
55	64
55	70
55	76
55	80
55	84
55	85
55	86
56	57
56	58
56	59
56	63
56	64
56	65
56	70
56	72
56	76
57	55
57	58
57	63
57	64
57	65
57	70
57	76
57	80
57	84
57	85
57	86
58	55
58	57
58	63
58	64
58	70
58	76
58	80
58	84
58	85
58	86
59	55
59	57
59	58
59	63
59	64
59	65
59	70
59	72
59	76
59	80
59	86
59	87
61	71
62	71
63	71
63	84
63	85
63	86
63	88
64	57
64	58
64	70
64	71
64	76
64	84
64	85
64	86
64	88
65	57
65	58
65	70
65	71
65	76
65	84
65	85
65	86
65	88
66	55
66	57
66	58
66	70
66	71
66	76
66	84
66	86
66	88
67	55
67	57
67	58
67	70
67	71
67	76
67	84
67	86
67	88
72	57
72	58
72	70
72	71
72	76
72	84
72	86
72	88
73	58
73	71
73	84
74	57
74	58
74	70
74	71
74	76
74	84
77	88
78	55
78	57
78	58
78	80
78	84
78	86
78	88
79	55
79	57
79	58
79	84
79	86
79	88
81	57
81	58
81	70
81	71
81	76
81	80
81	84
81	88
82	70
82	71
82	76
82	84
82	88
83	55
83	57
83	58
83	70
83	71
83	76
83	80
83	84
83	85
83	88
86	88
87	57
87	58
87	70
87	71
87	76
87	84
87	88
89	85
89	88


==> anc/network_data/martins.dat <==
3	49
56	49
58	49
60	49
75	49
80	49
1	50
7	50
14	50
22	50
27	50
37	50
47	50
66	50
78	51
1	52
58	52
63	52
68	52
75	52
79	52
80	52
94	52
1	53
7	53
14	53
22	53
27	53
37	53
47	53
66	53
1	54
7	54
14	54
24	54
27	54
37	54
44	54
46	54
47	54
1	55
98	55
1	56
23	56
27	56
29	56
1	57
3	57
50	57
54	57
63	57
66	57
75	57
79	57
98	57
1	58
2	58
10	58
23	58
27	58
54	58
79	58
2	59
4	59
15	59
17	59
23	59
24	59
29	59
31	59
42	59
46	59
47	59
48	59
1	60
56	60
68	60
76	60
79	60
1	61
2	61
1	62
2	62
50	62
2	63
4	63
15	63
17	63
23	63
24	63
29	63
31	63
42	63
46	63
47	63
48	63
1	64
2	64
9	64
21	64
23	64
29	64
35	64
38	64
1	65
2	65
7	65
19	65
22	65
26	65
32	65
41	65
46	65
1	66
2	66
35	66
1	67
28	67
1	68
2	68
35	68
1	69
2	69
12	69
21	69
28	69
30	69
46	69
1	70
23	70
46	70
1	71
2	71
4	71
19	71
22	71
23	71
29	71
37	71
47	71
48	71
1	72
50	72
1	73
3	73
58	73
63	73
75	73
78	73
1	74
50	74
1	75
2	75
3	75
14	75
22	75
37	75
43	75
50	75
54	75
60	75
66	75
79	75
80	75
98	75
99	75
1	76
1	77
2	77
4	77
6	77
18	77
20	77
22	77
23	77
25	77
29	77
33	77
37	77
47	77
1	78
2	78
6	78
19	78
23	78
29	78
39	78
47	78
48	78
1	79
7	79
14	79
22	79
27	79
37	79
47	79
66	79
1	80
2	80
32	80
38	80
43	80
44	80
47	80
1	81
2	81
1	82
50	82
3	83
63	83
66	83
78	83
98	83
1	84
2	84
41	84
1	85
3	85
1	86
2	86
50	86
1	87
1	88
15	88
27	88
37	88
45	88
1	89
2	89
4	89
5	89
7	89
10	89
17	89
19	89
20	89
21	89
22	89
23	89
25	89
27	89
29	89
34	89
37	89
46	89
1	90
2	90
1	91
79	91
1	92
8	92
10	92
11	92
12	92
13	92
14	92
16	92
19	92
20	92
22	92
29	92
36	92
37	92
40	92
45	92
47	92
1	93
2	93
14	93
19	93
27	93
1	94
6	94
14	94
23	94
25	94
27	94
43	94
47	94
1	95
7	95
19	95
31	95
36	95
37	95
46	95
1	96
7	96
19	96
31	96
36	96
37	96
46	96
50	97
1	98
2	98
19	98
23	98
46	98
48	98
50	98
1	99
2	99
1	100
2	100
46	100
1	101
2	101
3	101
50	101
57	101
59	101
60	101
63	101
75	101
76	101
78	101
79	101
88	101
94	101
1	102
3	102
50	102
57	102
58	102
88	102
95	102
101	102
1	103
2	103
3	104
54	104
60	104
63	104
65	104
66	104
68	104
69	104
80	104
85	104
94	104
1	105
2	105


==> anc/network_data/maspalomas.dat <==
1	8
1	12
2	9
2	12
3	15
4	16
5	15
6	15
6	16
7	8
8	9
8	12
9	10
10	17
10	18
11	13
12	17
13	14
13	15
13	17
13	18
14	17
15	17
18	17


==> anc/network_data/michigan.dat <==
1	4
1	5
1	6
1	7
1	10
1	11
1	13
1	16
2	4
2	5
2	6
2	7
2	10
2	11
2	13
2	16
3	4
3	5
3	6
3	7
3	10
3	11
3	13
3	16
4	5
5	8
5	11
5	16
5	17
5	18
5	19
5	23
6	8
6	11
6	16
6	17
6	18
6	19
6	23
7	8
7	11
7	16
7	17
7	18
7	19
7	22
7	23
8	17
8	18
8	23
10	16
10	17
10	18
10	19
10	20
10	21
10	22
10	23
10	29
11	17
11	18
11	19
11	20
11	21
11	29
12	16
12	21
12	22
12	23
13	16
13	22
15	10
15	11
16	19
16	23
16	24
16	25
16	26
16	27
16	28
16	29
16	30
16	31
16	32
16	33
16	34
17	24
17	25
17	26
17	27
17	28
17	29
17	30
17	31
17	32
17	33
17	34
18	24
18	25
18	26
18	27
18	28
18	29
18	30
18	32
18	33
18	34
18	35
19	24
19	25
19	26
19	27
19	28
19	29
19	30
19	31
19	32
19	33
19	34
20	28
20	29
20	34
21	28
21	29
21	34
29	35
34	35


==> anc/network_data/narragan.dat <==
2	1
2	7
3	2
3	7
4	7
5	2
6	1
6	2
6	7
8	7
9	1
9	7
10	1
10	2
10	7
10	9
11	1
11	2
11	9
12	1
12	2
12	9
13	1
13	2
13	9
13	16
13	17
14	1
14	2
14	3
14	7
14	16
14	17
15	2
15	3
16	1
16	2
16	3
16	5
16	7
16	8
16	17
17	6
18	16
18	17
19	2
19	3
19	4
19	5
19	6
19	7
19	8
19	14
19	16
19	17
20	4
20	5
20	16
20	19
20	21
21	3
21	4
21	5
21	6
21	7
21	8
21	9
21	10
21	14
21	16
21	17
21	19
22	7
22	10
23	22
24	10
24	12
24	13
24	14
24	15
24	19
24	20
24	21
24	22
24	23
25	15
25	18
25	20
25	22
25	23
25	24
26	25
27	25
27	26
28	26
29	26
30	14
30	15
30	19
30	24
31	10
31	11
31	13
31	15
31	18
31	19
31	20
31	21
31	23
31	24
31	25


==> anc/network_data/narrowdale.dat <==
1	29
2	29
12	29
14	29
22	29
23	29
27	29
1	30
2	30
14	30
21	30
23	30
27	30
29	30
1	31
2	31
1	32
2	32
52	32
53	32
54	32
1	33
1	34
2	34
53	34
1	35
5	35
6	35
7	35
8	35
10	35
12	35
17	35
18	35
19	35
22	35
23	35
25	35
26	35
29	35
1	36
2	36
8	36
1	37
1	38
2	38
7	38
19	38
22	38
1	39
2	39
1	40
4	40
27	40
1	41
2	41
4	41
1	42
2	42
5	42
8	42
23	42
26	42
1	43
1	44
1	45
2	45
18	45
1	46
60	46
1	47
2	47
15	47
28	47
54	47
1	48
53	48
55	48
56	48
60	48
1	49
2	49
1	50
2	50
4	50
11	50
19	50
1	51
52	51
53	51
1	52
2	52
1	53
2	53
1	54
2	54
22	54
1	55
2	55
1	56
2	56
1	57
2	57
8	57
1	58
2	58
8	58
23	58
1	59
8	59
29	59
1	60
3	61
35	61
41	61
53	61
55	61
56	61
1	62
2	62
4	62
6	62
8	62
9	62
13	62
16	62
18	62
19	62
20	62
21	62
24	62
25	62
1	63
2	63
1	64
2	64
35	65
52	65
53	65
55	65
56	65
1	66
2	66
7	66
18	66
22	66
1	67
1	68
2	68
1	69
1	70
2	70
35	71
51	71


==> anc/network_data/ne_shelf.dat <==
2	3
2	4
3	4
3	5
4	5
2	6
3	6
4	6
8	6
9	6
10	6
3	7
4	7
8	7
9	7
10	7
12	7
13	7
14	7
15	7
16	7
34	7
35	7
36	7
37	7
38	7
2	8
3	8
4	8
9	8
10	8
11	8
12	8
14	8
2	9
3	9
4	9
12	9
14	9
2	10
3	10
4	10
2	11
3	11
4	11
12	11
2	12
3	12
4	12
8	12
9	12
10	12
11	12
13	12
14	12
1	13
2	13
1	14
2	14
1	15
2	15
1	16
2	16
2	17
2	18
1	19
2	19
1	20
2	20
3	20
4	20
1	21
2	21
1	22
13	22
15	22
16	22
19	22
26	22
30	22
31	22
32	22
1	23
13	23
15	23
16	23
19	23
30	23
31	23
32	23
8	24
9	24
10	24
13	24
14	24
15	24
16	24
1	25
2	25
1	26
1	27
30	27
31	27
1	28
1	29
1	30
2	30
1	31
2	31
1	32
2	32
30	32
31	32
1	33
30	33
31	33
32	33
3	34
4	34
8	34
9	34
10	34
12	34
13	34
14	34
15	34
17	34
26	34
3	35
4	35
5	35
6	35
8	35
9	35
10	35
11	35
12	35
13	35
14	35
15	35
17	35
26	35
34	35
3	36
4	36
5	36
6	36
8	36
9	36
10	36
11	36
12	36
13	36
14	36
15	36
16	36
17	36
18	36
26	36
34	36
3	37
4	37
5	37
6	37
8	37
9	37
10	37
11	37
12	37
13	37
14	37
15	37
16	37
17	37
18	37
26	37
34	37
3	38
4	38
5	38
8	38
9	38
10	38
12	38
13	38
14	38
15	38
17	38
18	38
19	38
26	38
3	39
4	39
6	39
8	39
9	39
10	39
11	39
12	39
13	39
14	39
16	39
18	39
26	39
34	39
35	39
36	39
37	39
38	39
3	40
4	40
6	40
8	40
9	40
10	40
11	40
12	40
13	40
14	40
16	40
18	40
26	40
34	40
35	40
36	40
37	40
38	40
39	40
5	41
6	41
7	41
8	41
9	41
10	41
11	41
12	41
13	41
14	41
15	41
16	41
17	41
18	41
20	41
22	41
23	41
24	41
25	41
26	41
30	41
31	41
34	41
35	41
36	41
37	41
38	41
39	41
40	41
42	41
43	41
44	41
45	41
49	41
57	41
58	41
5	42
6	42
8	42
9	42
10	42
11	42
12	42
13	42
14	42
15	42
16	42
17	42
18	42
22	42
23	42
24	42
25	42
26	42
27	42
31	42
34	42
35	42
36	42
37	42
38	42
39	42
40	42
49	42
59	42
64	42
5	43
6	43
7	43
8	43
9	43
10	43
11	43
12	43
13	43
14	43
15	43
16	43
18	43
19	43
22	43
23	43
24	43
25	43
26	43
30	43
31	43
34	43
35	43
36	43
37	43
38	43
39	43
40	43
42	43
49	43
63	43
64	43
5	44
6	44
7	44
8	44
9	44
10	44
11	44
12	44
13	44
14	44
15	44
16	44
18	44
19	44
22	44
23	44
24	44
25	44
26	44
27	44
28	44
31	44
34	44
35	44
36	44
37	44
38	44
39	44
40	44
42	44
43	44
49	44
56	44
57	44
5	45
6	45
7	45
8	45
9	45
10	45
11	45
12	45
13	45
14	45
15	45
16	45
18	45
19	45
22	45
23	45
24	45
25	45
26	45
28	45
29	45
30	45
31	45
33	45
34	45
35	45
37	45
38	45
39	45
40	45
42	45
43	45
44	45
49	45
55	45
57	45
67	45
5	46
6	46
7	46
8	46
9	46
10	46
11	46
12	46
13	46
14	46
15	46
16	46
18	46
19	46
20	46
21	46
22	46
23	46
24	46
25	46
26	46
27	46
28	46
29	46
30	46
31	46
33	46
34	46
35	46
36	46
37	46
38	46
39	46
40	46
41	46
42	46
43	46
44	46
45	46
49	46
53	46
54	46
55	46
56	46
57	46
58	46
59	46
60	46
61	46
62	46
63	46
64	46
65	46
66	46
5	47
7	47
8	47
9	47
10	47
11	47
12	47
13	47
14	47
15	47
16	47
17	47
18	47
19	47
20	47
21	47
22	47
23	47
24	47
25	47
26	47
27	47
28	47
29	47
30	47
31	47
33	47
34	47
35	47
38	47
40	47
41	47
42	47
43	47
44	47
45	47
46	47
49	47
55	47
6	48
8	48
9	48
10	48
11	48
12	48
13	48
14	48
15	48
16	48
18	48
22	48
23	48
24	48
25	48
26	48
27	48
28	48
31	48
34	48
35	48
36	48
42	48
43	48
44	48
45	48
46	48
47	48
49	48
53	48
54	48
55	48
56	48
57	48
59	48
60	48
61	48
62	48
63	48
64	48
65	48
66	48
8	49
9	49
10	49
11	49
12	49
13	49
14	49
15	49
16	49
17	49
18	49
19	49
22	49
23	49
24	49
25	49
26	49
27	49
28	49
30	49
31	49
34	49
35	49
39	49
48	49
5	50
6	50
8	50
9	50
10	50
11	50
12	50
13	50
14	50
15	50
16	50
17	50
18	50
19	50
22	50
23	50
24	50
25	50
26	50
27	50
28	50
29	50
30	50
31	50
33	50
34	50
35	50
37	50
38	50
39	50
40	50
41	50
42	50
43	50
44	50
45	50
46	50
47	50
48	50
49	50
51	50
52	50
53	50
54	50
55	50
58	50
59	50
60	50
61	50
62	50
63	50
64	50
65	50
66	50
5	51
6	51
7	51
8	51
9	51
10	51
11	51
12	51
13	51
14	51
15	51
16	51
17	51
18	51
19	51
22	51
23	51
24	51
25	51
26	51
27	51
28	51
29	51
30	51
31	51
33	51
34	51
35	51
37	51
38	51
39	51
40	51
41	51
42	51
43	51
44	51
45	51
46	51
47	51
48	51
49	51
52	51
53	51
54	51
58	51
59	51
60	51
61	51
62	51
63	51
64	51
65	51
66	51
5	52
6	52
8	52
9	52
10	52
11	52
12	52
13	52
14	52
15	52
16	52
17	52
18	52
19	52
22	52
23	52
24	52
25	52
26	52
27	52
28	52
29	52
30	52
31	52
33	52
34	52
35	52
38	52
39	52
40	52
41	52
42	52
43	52
44	52
45	52
46	52
47	52
49	52
53	52
55	52
58	52
59	52
60	52
61	52
62	52
63	52
64	52
65	52
66	52
8	53
9	53
10	53
11	53
12	53
13	53
14	53
15	53
16	53
18	53
22	53
24	53
26	53
27	53
28	53
29	53
30	53
31	53
33	53
34	53
40	53
42	53
43	53
44	53
45	53
49	53
8	54
9	54
11	54
12	54
13	54
14	54
15	54
16	54
22	54
25	54
26	54
28	54
30	54
31	54
43	54
44	54
45	54
8	55
9	55
10	55
11	55
12	55
13	55
14	55
16	55
22	55
24	55
25	55
26	55
27	55
28	55
30	55
31	55
33	55
43	55
9	56
11	56
12	56
13	56
14	56
15	56
16	56
18	56
20	56
22	56
24	56
26	56
27	56
33	56
9	57
10	57
11	57
12	57
13	57
14	57
15	57
16	57
18	57
22	57
26	57
31	57
8	58
9	58
10	58
11	58
12	58
13	58
14	58
15	58
16	58
18	58
22	58
24	58
26	58
31	58
34	58
42	58
43	58
44	58
45	58
49	58
64	58
8	59
9	59
10	59
11	59
12	59
13	59
14	59
15	59
16	59
18	59
21	59
22	59
24	59
25	59
26	59
28	59
29	59
30	59
31	59
33	59
34	59
39	59
6	60
8	60
9	60
10	60
11	60
12	60
13	60
14	60
15	60
16	60
18	60
19	60
21	60
22	60
24	60
25	60
26	60
33	60
34	60
39	60
40	60
42	60
43	60
44	60
45	60
54	60
57	60
63	60
5	61
8	61
9	61
10	61
11	61
12	61
13	61
14	61
15	61
16	61
19	61
21	61
22	61
24	61
25	61
26	61
31	61
34	61
39	61
40	61
42	61
43	61
44	61
45	61
53	61
54	61
57	61
63	61
8	62
9	62
10	62
11	62
12	62
13	62
14	62
15	62
16	62
18	62
21	62
22	62
24	62
25	62
26	62
29	62
34	62
39	62
40	62
63	62
8	63
9	63
10	63
11	63
12	63
13	63
14	63
15	63
16	63
18	63
19	63
21	63
22	63
24	63
25	63
26	63
34	63
39	63
40	63
42	63
5	64
8	64
9	64
10	64
11	64
12	64
13	64
14	64
15	64
16	64
18	64
19	64
21	64
22	64
24	64
25	64
26	64
27	64
28	64
29	64
31	64
33	64
34	64
39	64
40	64
61	64
62	64
8	65
9	65
10	65
11	65
12	65
13	65
14	65
15	65
16	65
18	65
21	65
22	65
24	65
25	65
26	65
27	65
28	65
30	65
31	65
33	65
34	65
39	65
40	65
42	65
43	65
44	65
45	65
53	65
8	66
9	66
10	66
11	66
12	66
13	66
14	66
15	66
16	66
22	66
24	66
25	66
26	66
30	66
31	66
34	66
39	66
40	66
42	66
43	66
44	66
45	66
53	66
54	66
5	67
7	67
8	67
9	67
10	67
11	67
12	67
13	67
14	67
16	67
17	67
19	67
21	67
22	67
23	67
24	67
25	67
26	67
27	67
28	67
29	67
30	67
31	67
35	67
37	67
38	67
39	67
40	67
42	67
43	67
44	67
45	67
48	67
49	67
50	67
51	67
52	67
56	67
57	67
60	67
61	67
64	67
71	67
5	68
7	68
8	68
9	68
10	68
11	68
12	68
13	68
14	68
15	68
16	68
18	68
19	68
21	68
22	68
24	68
26	68
29	68
30	68
31	68
34	68
35	68
36	68
37	68
38	68
39	68
40	68
41	68
42	68
43	68
44	68
45	68
46	68
47	68
49	68
50	68
51	68
52	68
53	68
54	68
55	68
57	68
59	68
60	68
61	68
62	68
63	68
64	68
65	68
66	68
67	68
71	68
6	69
8	69
9	69
10	69
11	69
12	69
13	69
14	69
15	69
16	69
20	69
21	69
22	69
23	69
24	69
26	69
27	69
28	69
29	69
30	69
31	69
33	69
34	69
35	69
36	69
37	69
38	69
39	69
40	69
41	69
42	69
43	69
44	69
45	69
46	69
47	69
48	69
49	69
50	69
53	69
54	69
55	69
57	69
58	69
59	69
60	69
61	69
62	69
63	69
64	69
65	69
66	69
67	69
68	69
70	69
7	70
8	70
9	70
10	70
11	70
12	70
13	70
14	70
15	70
16	70
19	70
26	70
34	70
35	70
36	70
37	70
38	70
39	70
40	70
41	70
42	70
43	70
44	70
45	70
46	70
47	70
53	70
57	70
60	70
7	71
8	71
9	71
10	71
11	71
12	71
13	71
14	71
15	71
16	71
20	71
22	71
26	71
30	71
31	71
34	71
35	71
36	71
37	71
38	71
40	71
41	71
42	71
43	71
44	71
45	71
46	71
47	71
50	71
53	71
57	71
59	71
60	71
61	71
62	71
63	71
64	71
65	71
67	71
68	71
70	71
3	72
4	72
5	72
6	72
7	72
8	72
9	72
10	72
11	72
12	72
13	72
14	72
15	72
16	72
34	72
39	72
8	73
9	73
10	73
11	73
12	73
34	73
35	73
36	73
37	73
38	73
40	73
42	73
43	73
44	73
45	73
46	73
47	73
34	74
35	74
36	74
37	74
39	74
42	74
43	74
44	74
45	74
46	74
47	74
5	75
8	75
34	75
35	75
36	75
37	75
38	75
39	75
40	75
42	75
43	75
44	75
45	75
67	75
68	75
34	76
35	76
36	76
37	76
38	76
39	76
40	76
41	76
42	76
43	76
44	76
45	76
46	76
47	76
49	76
50	76
57	76
58	76
59	76
60	76
61	76
62	76
63	76
64	76
65	76
66	76
67	76
68	76
69	76
70	76
71	76
74	76
75	76
34	77
35	77
36	77
37	77
38	77
40	77
42	77
43	77
44	77
45	77
34	78
35	78
36	78
37	78
38	78
39	78
42	78
43	78
44	78
45	78
30	79
31	79
35	79
36	79
37	79
38	79
39	79
40	79
41	79
46	79
47	79
59	79
60	79
61	79
62	79
63	79
64	79
65	79
66	79
67	79
68	79
69	79
70	79
71	79
74	79
75	79
76	79
77	79


==> anc/network_data/northcol.dat <==
1	26
35	26
1	27
2	27
4	27
24	27
35	27
45	27
2	28
3	28
4	28
9	28
11	28
21	28
1	29
3	29
2	30
4	30
8	30
10	30
11	30
17	30
22	30
23	30
24	30
2	31
3	31
4	31
9	31
17	31
22	31
23	31
3	32
3	33
2	34
3	34
4	34
23	34
2	35
3	35
4	35
5	35
6	35
7	35
14	35
15	35
16	35
17	35
22	35
24	35
3	36
4	36
2	37
7	37
23	37
24	37
2	38
4	38
12	38
23	38
24	38
48	38
3	39
4	39
17	39
24	39
25	39
1	40
45	40
75	40
1	41
45	41
75	41
1	42
45	42
75	42
3	43
45	43
2	44
3	44
4	44
10	44
13	44
16	44
18	44
2	45
3	45
4	45
24	45
2	46
3	46
4	46
10	46
13	46
16	46
18	46
2	47
3	47
4	47
10	47
13	47
16	47
18	47
2	48
3	48
4	48
17	48
3	49
42	49
45	49
3	50
4	50
35	51
3	52
4	52
21	52
24	52
2	53
4	53
17	53
23	53
24	53
2	54
3	55
4	55
24	55
45	55
2	56
7	56
14	56
18	56
2	57
7	57
23	57
24	57
2	58
3	58
4	58
17	58
20	58
1	59
45	59
75	59
2	60
3	60
4	60
9	60
24	60
35	60
2	61
3	61
4	61
9	61
24	61
35	61
1	62
45	62
75	62
2	63
3	63
4	63
24	63
30	64
35	64
45	64
3	65
4	65
35	65
45	65
3	66
4	66
5	66
23	66
1	67
2	67
3	67
17	67
19	67
21	67
23	67
24	67
3	68
4	68
3	69
4	69
1	70
35	70
4	71
3	72
45	72
2	73
3	73
4	73
11	73
17	73
19	73
2	74
3	74
4	74
6	74
2	75
4	75
8	75
10	75
11	75
17	75
22	75
23	75
24	75
3	76
4	76
5	76
23	76
2	77
3	77
35	77
70	77
1	78
27	78
30	78
31	78
35	78
38	78
39	78
40	78
41	78
42	78
49	78
55	78
56	78
59	78
61	78
62	78
63	78
64	78
66	78
68	78
70	78
75	78
76	78
77	78


==> anc/network_data/powder.dat <==
2	33
3	33
10	33
17	33
1	34
2	34
3	34
4	34
5	34
7	34
11	34
13	34
17	34
19	34
26	34
31	34
44	34
45	34
2	35
4	35
5	35
8	35
10	35
11	35
17	35
20	35
25	35
26	35
28	35
31	35
53	35
76	35
2	36
3	36
4	36
5	36
14	36
17	36
44	36
45	36
2	37
17	37
22	37
3	38
17	38
18	38
1	39
44	39
45	39
54	39
55	39
2	40
3	40
10	40
14	40
17	40
23	40
24	40
25	40
31	40
2	41
3	41
4	41
5	41
10	41
12	41
14	41
17	41
21	41
25	41
29	41
30	41
2	42
3	42
16	42
17	43
22	43
3	44
10	44
17	44
2	45
3	45
4	45
5	45
7	45
14	45
17	45
25	45
32	45
3	46
11	46
14	46
17	46
3	47
5	47
10	47
17	47
3	48
15	48
2	49
3	49
4	49
6	49
11	49
14	49
17	49
18	49
19	49
44	50
45	50
73	50
41	51
44	51
45	51
46	51
54	51
59	51
76	51
41	52
44	52
45	52
3	53
4	53
14	53
17	53
22	53
2	54
4	54
5	54
13	54
14	54
17	54
21	54
22	54
25	54
31	54
2	55
3	55
4	55
5	55
11	55
13	55
14	55
17	55
2	56
3	56
4	56
5	56
11	56
14	56
17	56
22	56
3	57
45	57
3	58
4	58
14	58
17	58
2	59
3	59
4	59
5	59
6	59
7	59
8	59
10	59
13	59
14	59
17	59
18	59
27	59
3	60
10	60
12	60
17	60
2	61
3	61
4	61
13	61
14	61
17	61
17	62
22	62
2	63
3	63
4	63
5	63
6	63
7	63
8	63
10	63
13	63
14	63
17	63
18	63
27	63
2	64
4	64
5	64
17	64
26	64
1	65
44	65
45	65
54	65
55	65
66	65
76	65
2	66
3	66
4	66
5	66
12	66
17	66
21	66
2	67
3	67
6	67
17	67
2	68
3	68
5	68
10	68
14	68
17	68
31	68
44	69
3	70
4	70
5	70
17	70
2	71
3	71
5	71
14	71
17	71
3	72
44	72
4	73
5	73
9	73
14	73
17	73
3	74
4	75
17	75
2	76
3	76
10	76
17	76
2	77
3	77
1	78
34	78
35	78
39	78
45	78
47	78
50	78
51	78
52	78
57	78
59	78
65	78
69	78
73	78
76	78
77	78


==> anc/network_data/scotch_broom.dat <==
1	2
1	3
1	4
1	5
1	6
1	7
1	8
1	9
1	10
1	11
1	12
1	13
1	14
1	15
1	16
1	17
1	18
1	19
1	20
7	20
11	20
12	20
13	20
14	20
21	20
22	20
1	21
7	21
11	21
12	21
13	21
14	21
22	21
1	22
7	22
11	22
12	22
13	22
14	22
1	23
7	23
11	23
12	23
13	23
14	23
20	23
21	23
22	23
24	23
1	24
7	24
11	24
12	24
13	24
14	24
20	24
21	24
22	24
21	25
11	26
64	27
9	28
9	29
10	29
15	30
17	31
7	32
8	32
8	33
18	34
63	35
18	36
19	36
24	37
2	38
3	38
4	39
20	40
23	40
24	40
20	41
21	41
22	41
24	41
7	42
16	43
9	44
10	44
22	45
5	46
14	47
6	48
18	49
18	50
49	50
2	51
2	52
4	53
6	54
85	54
38	55
18	55
19	55
54	56
6	56
18	57
19	57
49	57
38	58
54	58
85	58
38	59
26	60
44	61
38	62
51	62
18	63
19	63
5	64
11	65
12	65
13	65
14	65
7	66
11	66
12	66
13	66
14	66
20	66
21	66
22	66
23	66
24	66
2	67
7	67
20	67
21	67
22	67
23	67
24	67
13	68
14	68
20	68
21	68
22	68
24	68
11	69
12	69
13	70
14	70
13	71
14	71
20	71
21	71
22	71
7	72
11	72
12	72
13	72
14	72
17	72
7	73
13	73
14	73
7	74
11	74
12	74
13	74
14	74
20	74
21	74
22	74
67	75
13	76
14	76
17	76
20	76
21	76
22	76
23	76
24	76
13	77
14	77
17	77
20	77
21	77
22	77
24	77
11	78
12	78
13	78
14	78
63	78
18	78
19	78
63	79
18	79
19	79
13	80
14	80
17	80
20	80
21	80
22	80
20	81
21	81
22	81
13	82
14	83
8	83
7	84
13	84
14	84
17	84
20	84
21	84
22	84
24	84
1	85


==> anc/network_data/skipwith.dat <==
2	1
3	1
21	1
22	1
23	1
24	1
25	2
25	3
25	4
3	5
4	5
6	5
7	5
8	5
13	5
14	5
19	5
20	5
21	5
22	5
23	5
24	5
25	6
25	7
2	8
7	8
22	8
2	9
3	9
4	9
6	9
7	9
8	9
12	9
13	9
14	9
15	9
16	9
18	9
21	9
22	9
23	9
24	9
2	10
3	10
4	10
5	10
6	10
7	10
8	10
9	10
11	10
12	10
13	10
14	10
15	10
16	10
18	10
19	10
20	10
21	10
22	10
23	10
24	10
2	11
3	11
4	11
5	11
6	11
7	11
8	11
9	11
12	11
13	11
14	11
15	11
16	11
18	11
21	11
22	11
23	11
24	11
3	12
6	12
7	12
8	12
9	12
13	12
14	12
15	12
16	12
18	12
19	12
20	12
21	12
22	12
23	12
24	12
21	13
22	13
23	13
24	13
25	13
25	14
2	15
6	15
7	15
18	15
21	15
22	15
23	15
24	15
2	16
3	16
4	16
6	16
8	16
9	16
12	16
13	16
14	16
15	16
18	16
19	16
20	16
21	16
22	16
23	16
24	16
3	17
4	17
9	17
10	17
11	17
12	17
13	17
14	17
15	17
16	17
18	17
19	17
20	17
21	17
22	17
23	17
24	17
2	18
3	18
4	18
6	18
7	18
8	18
13	18
14	18
15	18
21	18
22	18
23	18
24	18
2	19
6	19
7	19
8	19
13	19
14	19
15	19
21	19
22	19
23	19
24	19
2	20
3	20
4	20
22	20
23	20
24	20
25	20
2	21
4	21
6	21
7	21
8	21
22	21
23	21
24	21
25	22
2	23
25	23
25	24


==> anc/network_data/st_marks.dat <==
48	1
1	2
46	2
48	2
1	3
2	3
45	3
47	3
47	4
4	5
47	5
48	5
43	6
44	6
46	6
48	6
4	7
5	7
47	7
1	8
3	8
46	8
48	8
43	9
44	9
46	9
6	10
7	10
8	10
14	10
29	10
33	10
34	10
43	10
44	10
48	10
8	11
10	11
15	11
16	11
20	11
27	11
43	12
44	12
1	13
2	13
3	13
46	13
48	13
1	14
2	14
46	14
48	14
43	15
44	15
3	16
6	16
10	16
14	16
15	16
29	16
33	16
34	16
35	16
43	16
44	16
48	16
8	17
10	17
26	17
33	17
43	17
6	18
14	18
25	19
26	19
12	20
14	20
15	20
16	20
26	20
36	20
6	21
13	21
14	21
15	21
16	21
26	21
33	21
34	21
35	21
47	21
3	22
6	22
14	22
36	22
45	22
46	22
48	22
3	23
6	23
14	23
25	23
26	23
36	23
45	23
48	23
3	24
6	24
7	24
10	24
12	24
14	24
36	24
3	25
6	25
14	25
33	25
34	25
35	25
36	25
46	25
48	25
3	26
6	26
14	26
16	26
33	26
34	26
35	26
36	26
46	26
3	27
6	27
12	27
14	27
15	27
16	27
33	27
34	27
36	27
46	27
6	28
8	28
10	28
14	28
20	28
22	28
23	28
26	28
27	28
33	28
34	28
35	28
1	29
2	29
3	29
46	29
48	29
29	30
32	30
48	30
44	31
44	32
1	33
2	33
3	33
46	33
48	33
1	34
2	34
3	34
6	34
7	34
14	34
29	34
32	34
33	34
47	34
36	35
46	35
4	36
5	36
47	36
8	37
10	37
29	37
31	37
32	37
33	37
34	37
35	37
19	38
22	38
26	38
8	39
16	39
20	39
21	39
22	39
23	39
24	39
25	39
26	39
8	40
10	40
11	40
16	40
21	40
22	40
17	41
19	41
22	41
28	41
7	42
29	42
43	42
44	42


==> anc/network_data/st_martin.dat <==
5	1
7	1
8	1
9	1
10	1
13	1
14	1
16	1
21	1
33	1
34	1
16	2
24	2
32	2
33	2
37	2
38	2
39	2
13	3
14	3
16	3
18	3
21	3
23	3
24	3
25	3
26	3
27	3
32	3
33	3
34	3
37	3
39	3
16	4
18	4
19	4
21	4
24	4
25	4
26	4
27	4
29	4
37	4
18	5
21	5
25	5
29	5
37	5
16	6
18	6
19	6
21	6
23	6
24	6
25	6
26	6
27	6
29	6
37	6
17	7
22	7
23	7
28	7
35	7
37	7
16	8
19	8
26	8
30	8
37	8
19	9
21	9
23	9
24	9
27	9
29	9
38	9
18	10
19	10
20	10
24	10
25	10
26	10
27	10
38	10
13	11
14	11
13	12
14	13
15	13
16	13
17	13
18	13
19	13
20	13
21	13
22	13
23	13
24	13
25	13
26	13
27	13
28	13
30	13
31	13
32	13
33	13
34	13
35	13
15	14
16	14
17	14
18	14
19	14
20	14
21	14
22	14
23	14
24	14
25	14
26	14
27	14
28	14
30	14
32	14
33	14
35	14
36	15
42	15
15	16
17	16
19	16
22	16
23	16
28	16
35	16
39	16
42	16
40	17
42	17
19	18
20	18
24	18
25	18
26	18
27	18
39	18
39	19
15	20
36	20
38	20
39	20
15	21
17	21
22	21
28	21
35	21
36	21
38	21
39	21
40	21
42	21
15	22
40	22
41	22
42	22
15	23
36	23
37	23
38	23
19	24
26	24
38	24
39	24
38	25
39	26
37	27
38	27
15	28
39	28
42	28
18	29
19	29
20	29
24	29
25	29
26	29
27	29
15	30
23	30
42	31
39	32
42	32
15	33
17	33
22	33
23	33
28	33
30	33
35	33
41	34
42	34
42	35
37	36
39	36


==> anc/network_data/stony.dat <==
1	62
3	62
5	62
11	62
12	62
16	62
17	62
18	62
21	62
22	62
23	62
24	62
25	62
26	62
27	62
28	62
29	62
30	62
33	62
38	62
39	62
43	62
47	62
49	62
50	62
54	62
55	62
59	62
60	62
83	62
1	63
8	63
11	63
12	63
14	63
16	63
17	63
21	63
22	63
27	63
28	63
30	63
32	63
33	63
35	63
38	63
39	63
40	63
41	63
43	63
49	63
50	63
54	63
57	63
1	64
2	64
3	64
6	64
12	64
17	64
18	64
22	64
25	64
27	64
38	64
43	64
45	64
49	64
50	64
54	64
57	64
60	64
1	65
3	65
4	65
7	65
10	65
11	65
12	65
14	65
16	65
17	65
18	65
19	65
21	65
22	65
24	65
26	65
27	65
28	65
29	65
30	65
32	65
33	65
37	65
38	65
39	65
42	65
43	65
45	65
47	65
49	65
50	65
51	65
54	65
55	65
60	65
1	66
2	66
83	66
1	67
3	67
5	67
6	67
7	67
11	67
12	67
14	67
16	67
17	67
18	67
19	67
21	67
22	67
23	67
24	67
25	67
26	67
27	67
29	67
30	67
31	67
33	67
35	67
38	67
39	67
42	67
43	67
45	67
48	67
49	67
50	67
51	67
57	67
60	67
1	68
5	68
12	68
13	68
16	68
17	68
18	68
21	68
22	68
25	68
28	68
29	68
30	68
32	68
33	68
39	68
41	68
43	68
45	68
47	68
49	68
50	68
54	68
1	69
3	69
11	69
12	69
13	69
16	69
17	69
18	69
21	69
22	69
27	69
28	69
29	69
30	69
31	69
32	69
33	69
35	69
37	69
38	69
41	69
42	69
43	69
45	69
49	69
50	69
54	69
1	70
1	71
5	71
12	71
15	71
16	71
17	71
18	71
30	71
33	71
38	71
39	71
42	71
43	71
45	71
47	71
49	71
1	72
12	72
16	72
17	72
18	72
22	72
27	72
28	72
29	72
30	72
31	72
38	72
43	72
45	72
49	72
50	72
52	72
54	72
56	72
60	72
1	73
16	73
17	73
18	73
22	73
27	73
28	73
29	73
30	73
33	73
38	73
44	73
49	73
50	73
52	73
54	73
60	73
1	74
5	74
11	74
12	74
16	74
17	74
22	74
27	74
30	74
32	74
33	74
38	74
41	74
43	74
49	74
50	74
54	74
1	75
5	75
6	75
11	75
12	75
16	75
17	75
18	75
21	75
22	75
24	75
25	75
26	75
27	75
30	75
33	75
35	75
38	75
42	75
43	75
45	75
49	75
50	75
53	75
57	75
58	75
60	75
1	76
12	76
16	76
17	76
18	76
20	76
22	76
26	76
27	76
30	76
32	76
33	76
38	76
39	76
43	76
49	76
50	76
1	77
11	77
12	77
16	77
17	77
24	77
30	77
31	77
33	77
38	77
39	77
1	78
5	78
6	78
12	78
16	78
17	78
22	78
27	78
30	78
38	78
45	78
49	78
1	79
12	79
17	79
22	79
25	79
48	79
1	80
7	80
11	80
12	80
16	80
17	80
22	80
27	80
28	80
30	80
33	80
38	80
43	80
45	80
49	80
50	80
57	80
1	81
3	81
6	81
11	81
12	81
14	81
16	81
17	81
18	81
22	81
24	81
25	81
26	81
27	81
28	81
29	81
30	81
33	81
38	81
39	81
42	81
43	81
48	81
49	81
50	81
51	81
54	81
57	81
60	81
1	82
2	82
69	82
71	82
72	82
74	82
75	82
93	82
102	82
1	83
11	83
12	83
16	83
17	83
18	83
22	83
23	83
27	83
29	83
30	83
31	83
32	83
33	83
35	83
38	83
39	83
43	83
45	83
47	83
48	83
49	83
50	83
51	83
55	83
1	84
12	84
16	84
17	84
22	84
26	84
30	84
32	84
36	84
38	84
39	84
53	84
54	84
1	85
3	85
6	85
11	85
12	85
15	85
16	85
17	85
22	85
27	85
28	85
30	85
32	85
33	85
35	85
38	85
39	85
43	85
49	85
1	86
3	86
5	86
6	86
12	86
13	86
15	86
16	86
17	86
18	86
21	86
22	86
26	86
27	86
29	86
30	86
32	86
33	86
38	86
41	86
43	86
45	86
49	86
50	86
52	86
54	86
55	86
60	86
1	87
3	87
4	87
6	87
11	87
12	87
14	87
15	87
16	87
17	87
18	87
21	87
25	87
27	87
28	87
29	87
30	87
32	87
33	87
38	87
41	87
42	87
43	87
45	87
49	87
50	87
54	87
58	87
61	87
72	88
75	88
1	89
2	89
69	89
74	89
75	89
93	89
101	89
1	90
1	91
6	91
11	91
12	91
14	91
15	91
16	91
17	91
21	91
28	91
30	91
33	91
35	91
38	91
41	91
43	91
48	91
49	91
50	91
59	91
1	92
3	92
5	92
11	92
12	92
13	92
16	92
17	92
18	92
21	92
27	92
28	92
29	92
30	92
32	92
33	92
38	92
41	92
43	92
45	92
49	92
50	92
54	92
1	93
3	93
5	93
6	93
12	93
15	93
16	93
17	93
18	93
21	93
22	93
23	93
28	93
29	93
30	93
32	93
33	93
38	93
39	93
43	93
50	93
52	93
1	94
2	94
3	94
6	94
11	94
12	94
16	94
17	94
21	94
22	94
24	94
26	94
28	94
29	94
30	94
33	94
38	94
39	94
43	94
46	94
49	94
50	94
58	94
1	95
3	95
7	95
11	95
12	95
16	95
17	95
21	95
26	95
30	95
36	95
38	95
39	95
41	95
43	95
45	95
49	95
50	95
60	95
1	96
5	96
6	96
8	96
11	96
12	96
13	96
16	96
17	96
21	96
22	96
25	96
26	96
28	96
30	96
31	96
33	96
35	96
37	96
38	96
39	96
43	96
49	96
50	96
54	96
1	97
74	97
75	97
1	98
11	98
12	98
17	98
22	98
30	98
33	98
38	98
43	98
47	98
49	98
1	99
2	99
1	100
9	100
11	100
12	100
13	100
15	100
16	100
17	100
18	100
21	100
22	100
23	100
26	100
28	100
29	100
30	100
32	100
33	100
35	100
38	100
39	100
43	100
45	100
47	100
48	100
49	100
50	100
74	100
1	101
2	101
74	101
75	101
83	101
87	101
93	101
1	102
3	102
8	102
12	102
13	102
16	102
17	102
18	102
19	102
22	102
27	102
28	102
29	102
30	102
32	102
33	102
38	102
39	102
41	102
42	102
43	102
45	102
46	102
49	102
50	102
54	102
55	102
60	102
1	103
3	103
5	103
6	103
11	103
12	103
13	103
16	103
17	103
18	103
21	103
22	103
25	103
26	103
27	103
28	103
30	103
33	103
34	103
35	103
38	103
39	103
41	103
43	103
45	103
50	103
74	103
1	104
12	104
17	104
18	104
21	104
22	104
28	104
30	104
33	104
36	104
39	104
41	104
43	104
46	104
49	104
50	104
1	105
3	105
4	105
11	105
12	105
16	105
17	105
22	105
27	105
28	105
30	105
32	105
38	105
41	105
43	105
47	105
48	105
69	106
74	106
2	107
3	107
74	107
75	107
83	107
93	107
103	107
69	108
74	108
106	108
1	109
2	109
3	109
63	109
64	109
65	109
66	109
67	109
69	109
72	109
74	109
75	109
76	109
81	109
82	109
83	109
88	109
89	109
90	109
91	109
96	109
99	109
100	109
101	109
104	109
108	109


==> anc/network_data/suttonau.dat <==
11	50
46	50
1	51
2	51
3	51
4	51
9	51
12	51
13	51
14	51
17	51
18	51
23	51
24	51
26	51
27	51
28	51
30	51
35	51
39	51
40	51
46	51
47	51
49	51
3	52
56	52
71	52
78	52
2	53
6	53
9	53
12	53
14	53
17	53
18	53
22	53
23	53
24	53
26	53
27	53
30	53
39	53
43	53
47	53
1	54
6	54
7	54
9	54
12	54
13	54
17	54
18	54
20	54
24	54
26	54
27	54
28	54
29	54
32	54
35	54
36	54
38	54
39	54
42	54
46	54
1	55
6	55
12	55
13	55
27	55
28	55
3	56
71	56
1	57
5	57
6	57
8	57
12	57
14	57
15	57
17	57
20	57
21	57
24	57
26	57
27	57
28	57
29	57
35	57
39	57
42	57
44	57
46	57
47	57
49	57
1	58
2	58
13	58
26	58
37	58
46	58
48	58
1	59
1	60
2	60
6	60
9	60
12	60
13	60
16	60
17	60
21	60
24	60
29	60
35	60
36	60
39	60
46	60
47	60
3	61
1	62
6	62
7	62
12	62
16	62
17	62
20	62
24	62
26	62
28	62
29	62
30	62
32	62
39	62
41	62
46	62
47	62
1	64
5	64
6	64
7	64
9	64
12	64
13	64
18	64
24	64
27	64
29	64
34	64
35	64
45	64
1	65
39	65
1	66
9	66
12	66
13	66
29	66
39	66
42	66
1	67
12	67
13	67
17	67
21	67
26	67
27	67
30	67
34	67
35	67
39	67
43	67
46	67
48	67
3	68
62	68
1	70
6	70
9	70
12	70
18	70
23	70
24	70
26	70
28	70
30	70
33	70
34	70
39	70
46	70
1	71
2	71
5	71
7	71
9	71
12	71
13	71
14	71
17	71
21	71
24	71
26	71
27	71
28	71
34	71
35	71
39	71
42	71
46	71
47	71
62	71
1	72
2	72
3	72
5	72
6	72
7	72
8	72
9	72
12	72
13	72
14	72
16	72
17	72
20	72
21	72
24	72
25	72
26	72
27	72
29	72
31	72
35	72
36	72
39	72
42	72
45	72
46	72
47	72
49	72
1	73
2	73
9	73
12	73
13	73
17	73
21	73
27	73
28	73
29	73
39	73
49	73
1	74
13	74
47	74
48	74
49	74
1	75
2	75
6	75
10	75
12	75
13	75
18	75
20	75
28	75
47	75
1	77
2	77
5	77
6	77
9	77
12	77
13	77
17	77
21	77
24	77
28	77
35	77
36	77
37	77
38	77
39	77
41	77
42	77
46	77
62	78
72	78
73	78
2	79
16	79
40	79
1	80
2	80
6	80
12	80
17	80
19	80
27	80
28	80
45	80
1	81
2	81
5	81
6	81
7	81
9	81
12	81
13	81
17	81
21	81
22	81
24	81
26	81
28	81
30	81
32	81
35	81
36	81
43	81
46	81
47	81
1	82
6	82
12	82
13	82
24	82
3	83
52	83
62	83
66	83
73	83
77	83
78	83
81	83


==> anc/network_data/troy.dat <==
1	39
2	39
25	39
29	39
30	39
33	39
34	39
35	39
1	41
39	41
48	41
54	41
1	42
2	42
4	42
6	42
15	42
25	42
30	42
35	42
36	42
37	42
1	43
25	43
37	43
1	44
2	44
19	44
1	45
2	45
19	45
1	46
2	46
25	46
35	46
51	47
52	47
62	47
66	47
1	48
2	48
8	48
20	48
36	48
37	48
1	49
2	49
1	50
16	50
30	50
35	50
1	51
1	52
2	52
10	52
25	52
30	52
1	53
1	54
2	54
20	54
24	54
25	54
37	54
49	55
52	55
60	55
62	55
1	56
2	56
12	57
20	57
37	57
38	57
1	58
2	58
3	58
23	58
31	58
36	58
39	58
40	58
48	58
52	58
54	58
67	58
51	59
52	59
62	59
66	59
1	60
2	60
3	60
16	60
19	60
28	60
35	60
36	60
1	61
2	61
7	61
10	61
14	61
22	61
25	61
30	61
32	61
1	62
2	62
25	62
29	62
30	62
33	62
34	62
35	62
1	63
2	63
8	63
11	63
19	63
27	63
34	63
35	63
1	64
1	65
2	65
8	65
9	65
16	65
17	65
18	65
19	65
25	65
1	66
1	67
12	67
13	67
15	67
16	67
20	67
21	67
25	67
26	67
28	67
30	67
1	68
2	68
5	68
9	68
15	68
28	68
30	68
35	68
1	69
37	69
1	70
16	70
30	70
35	70
1	71
39	71
62	71
39	72
49	72
52	72
62	72
44	75
51	75
52	75
54	75
58	75
64	75
67	75
69	75
74	75
54	76
71	76
1	77
1	78
2	78
68	78


==> anc/network_data/venlaw.dat <==
41	32
50	32
2	33
3	33
25	33
26	33
27	33
29	33
30	33
1	34
41	34
1	35
2	35
3	35
5	35
7	35
9	35
12	35
14	35
15	35
16	35
17	35
18	35
20	35
24	35
25	35
30	35
33	35
2	36
3	36
5	36
7	36
14	36
17	36
21	36
25	36
2	37
9	37
11	37
12	37
17	37
21	37
23	37
30	37
2	38
3	38
17	38
2	39
3	39
9	39
17	39
18	39
31	39
3	40
2	41
3	41
5	41
8	41
9	41
11	41
14	41
17	41
19	41
21	41
24	41
27	41
31	41
3	42
17	42
2	43
3	43
2	44
3	44
14	44
21	44
22	44
3	45
13	45
14	45
17	45
21	45
1	46
41	46
3	48
3	49
17	49
21	49
2	50
3	50
17	50
21	50
27	50
3	51
5	51
17	51
19	51
21	51
30	51
39	52
41	52
42	52
3	53
9	53
14	53
17	53
21	53
2	54
3	54
17	54
20	54
21	54
28	54
2	55
3	55
2	56
3	56
5	56
8	56
9	56
11	56
14	56
17	56
19	56
21	56
24	56
27	56
31	56
2	57
3	57
21	57
2	58
3	58
2	59
3	59
24	59
26	59
1	60
39	60
44	60
50	60
52	60
2	61
3	61
17	61
21	61
2	63
3	63
8	63
14	63
17	63
63	64
2	65
3	65
9	65
17	65
21	65
23	65
27	65
2	66
3	66
5	66
6	66
15	66
17	66
21	66
22	66
25	66
39	66
1	67
2	67
41	67
1	68
34	68
38	68
41	68
44	68
47	68
52	68
54	68
56	68
57	68
60	68
66	68
67	68
38	69
41	69
54	69


==> anc/network_data/weddel_sea.dat <==
1 62
2 62
3 62
4 62
5 62
6 62
7 62
8 62
9 62
10 62
11 62
12 62
13 62
14 62
15 62
16 62
17 62
18 62
19 62
20 62
21 62
22 62
23 62
24 62
25 62
26 62
27 62
28 62
29 62
30 62
31 62
32 62
33 62
34 62
35 62
36 62
37 62
38 62
39 62
40 62
41 62
42 62
43 62
44 62
45 62
46 62
47 62
48 62
49 62
50 62
51 62
52 62
53 62
54 62
58 62
1 63
2 63
3 63
4 63
5 63
6 63
7 63
8 63
9 63
10 63
11 63
12 63
13 63
14 63
15 63
16 63
17 63
18 63
19 63
20 63
21 63
22 63
23 63
24 63
25 63
26 63
27 63
28 63
29 63
30 63
31 63
32 63
33 63
34 63
35 63
36 63
37 63
38 63
39 63
40 63
41 63
42 63
43 63
44 63
45 63
46 63
47 63
48 63
49 63
50 63
51 63
52 63
53 63
54 63
58 63
1 64
2 64
3 64
4 64
5 64
6 64
7 64
8 64
9 64
10 64
11 64
12 64
13 64
14 64
15 64
16 64
17 64
18 64
19 64
20 64
21 64
22 64
23 64
24 64
25 64
26 64
27 64
28 64
29 64
30 64
31 64
32 64
33 64
34 64
35 64
36 64
37 64
38 64
39 64
40 64
41 64
42 64
43 64
44 64
45 64
46 64
47 64
48 64
49 64
50 64
51 64
52 64
53 64
54 64
58 64
1 65
2 65
3 65
4 65
5 65
6 65
7 65
8 65
9 65
10 65
11 65
12 65
13 65
14 65
15 65
16 65
17 65
18 65
19 65
20 65
21 65
22 65
23 65
24 65
25 65
26 65
27 65
28 65
29 65
30 65
31 65
32 65
33 65
34 65
35 65
36 65
37 65
38 65
39 65
40 65
41 65
42 65
43 65
44 65
45 65
46 65
47 65
48 65
49 65
50 65
51 65
52 65
53 65
54 65
58 65
1 66
2 66
3 66
4 66
5 66
6 66
7 66
8 66
9 66
10 66
11 66
12 66
13 66
14 66
15 66
16 66
17 66
18 66
19 66
20 66
21 66
22 66
23 66
24 66
25 66
26 66
27 66
28 66
29 66
30 66
31 66
32 66
33 66
34 66
35 66
36 66
37 66
38 66
39 66
40 66
41 66
42 66
43 66
44 66
45 66
46 66
47 66
48 66
49 66
50 66
51 66
52 66
53 66
54 66
58 66
1 67
2 67
3 67
4 67
5 67
6 67
7 67
8 67
9 67
10 67
11 67
12 67
13 67
14 67
15 67
16 67
17 67
18 67
19 67
20 67
21 67
22 67
23 67
24 67
25 67
26 67
27 67
28 67
29 67
30 67
31 67
32 67
33 67
34 67
35 67
36 67
37 67
38 67
39 67
40 67
41 67
42 67
43 67
44 67
45 67
46 67
47 67
48 67
49 67
50 67
51 67
52 67
53 67
54 67
58 67
1 68
2 68
3 68
4 68
5 68
6 68
7 68
8 68
9 68
10 68
11 68
12 68
13 68
14 68
15 68
16 68
17 68
18 68
19 68
20 68
21 68
22 68
23 68
24 68
25 68
26 68
27 68
28 68
29 68
30 68
31 68
32 68
33 68
34 68
35 68
36 68
37 68
38 68
39 68
40 68
41 68
42 68
43 68
44 68
45 68
46 68
47 68
48 68
49 68
50 68
51 68
52 68
53 68
54 68
55 68
56 68
59 68
60 68
61 68
62 68
1 69
2 69
3 69
4 69
5 69
6 69
7 69
8 69
9 69
10 69
11 69
12 69
13 69
14 69
15 69
16 69
17 69
18 69
19 69
20 69
21 69
22 69
23 69
24 69
25 69
26 69
27 69
28 69
29 69
30 69
31 69
32 69
33 69
34 69
35 69
36 69
37 69
38 69
39 69
40 69
41 69
42 69
43 69
44 69
45 69
46 69
47 69
48 69
49 69
50 69
51 69
52 69
53 69
54 69
55 69
56 69
59 69
60 69
61 69
62 69
67 69
118 69
119 69
120 69
121 69
122 69
296 69
297 69
298 69
1 70
2 70
3 70
4 70
5 70
6 70
7 70
8 70
9 70
10 70
11 70
12 70
13 70
14 70
15 70
16 70
17 70
18 70
19 70
20 70
21 70
22 70
23 70
24 70
25 70
26 70
27 70
28 70
29 70
30 70
31 70
32 70
33 70
34 70
35 70
36 70
37 70
38 70
39 70
40 70
41 70
42 70
43 70
44 70
45 70
46 70
47 70
48 70
49 70
50 70
51 70
52 70
53 70
54 70
55 70
56 70
59 70
60 70
61 70
62 70
67 70
118 70
119 70
120 70
121 70
122 70
253 70
254 70
255 70
257 70
296 70
297 70
298 70
1 71
2 71
3 71
4 71
5 71
6 71
7 71
8 71
9 71
10 71
11 71
12 71
13 71
14 71
15 71
16 71
17 71
18 71
19 71
20 71
21 71
22 71
23 71
24 71
25 71
26 71
27 71
28 71
29 71
30 71
31 71
32 71
33 71
34 71
35 71
36 71
37 71
38 71
39 71
40 71
41 71
42 71
43 71
44 71
45 71
46 71
47 71
48 71
49 71
50 71
51 71
52 71
53 71
54 71
55 71
56 71
59 71
60 71
61 71
62 71
67 71
118 71
119 71
120 71
121 71
122 71
296 71
297 71
298 71
1 72
2 72
3 72
4 72
5 72
6 72
7 72
8 72
9 72
10 72
11 72
12 72
13 72
14 72
15 72
16 72
17 72
18 72
19 72
20 72
21 72
22 72
23 72
24 72
25 72
26 72
27 72
28 72
29 72
30 72
31 72
32 72
33 72
34 72
35 72
36 72
37 72
38 72
39 72
40 72
41 72
42 72
43 72
44 72
45 72
46 72
47 72
48 72
49 72
50 72
51 72
52 72
53 72
54 72
58 72
1 73
2 73
3 73
4 73
5 73
6 73
7 73
8 73
9 73
10 73
11 73
12 73
13 73
14 73
15 73
16 73
17 73
18 73
19 73
20 73
21 73
22 73
23 73
24 73
25 73
26 73
27 73
28 73
29 73
30 73
31 73
32 73
33 73
34 73
35 73
36 73
37 73
38 73
39 73
40 73
41 73
42 73
43 73
44 73
45 73
46 73
47 73
48 73
49 73
50 73
51 73
52 73
53 73
54 73
58 73
118 73
119 73
120 73
121 73
122 73
157 73
158 73
159 73
160 73
161 73
162 73
163 73
164 73
165 73
167 73
168 73
169 73
170 73
171 73
172 73
173 73
318 73
319 73
320 73
321 73
322 73
323 73
324 73
326 73
327 73
328 73
329 73
330 73
331 73
332 73
333 73
334 73
336 73
337 73
338 73
339 73
340 73
341 73
342 73
343 73
344 73
346 73
347 73
348 73
349 73
350 73
351 73
1 74
2 74
3 74
4 74
5 74
6 74
7 74
8 74
9 74
10 74
11 74
12 74
13 74
14 74
15 74
16 74
17 74
18 74
19 74
20 74
21 74
22 74
23 74
24 74
25 74
26 74
27 74
28 74
29 74
30 74
31 74
32 74
33 74
34 74
35 74
36 74
37 74
38 74
39 74
40 74
41 74
42 74
43 74
44 74
45 74
46 74
47 74
48 74
49 74
50 74
51 74
52 74
53 74
54 74
58 74
68 74
69 74
70 74
71 74
16 75
21 75
22 75
23 75
38 75
39 75
40 75
41 75
58 75
157 75
158 75
159 75
160 75
161 75
162 75
163 75
164 75
165 75
167 75
168 75
169 75
170 75
171 75
172 75
173 75
227 75
228 75
229 75
230 75
231 75
232 75
233 75
234 75
235 75
237 75
238 75
239 75
240 75
241 75
242 75
243 75
244 75
245 75
247 75
248 75
299 75
300 75
407 75
408 75
409 75
410 75
411 75
412 75
413 75
414 75
416 75
417 75
418 75
419 75
420 75
421 75
422 75
423 75
424 75
426 75
427 75
428 75
429 75
430 75
431 75
432 75
433 75
434 75
436 75
437 75
438 75
439 75
440 75
441 75
442 75
443 75
444 75
446 75
447 75
448 75
449 75
450 75
451 75
452 75
118 76
119 76
120 76
121 76
122 76
1 77
8 77
9 77
10 77
16 77
58 77
72 77
73 77
74 77
75 77
78 77
79 77
80 77
81 77
82 77
83 77
84 77
85 77
87 77
88 77
89 77
90 77
91 77
92 77
93 77
94 77
95 77
97 77
98 77
99 77
100 77
101 77
102 77
103 77
104 77
105 77
107 77
108 77
109 77
110 77
111 77
112 77
113 77
114 77
118 77
119 77
120 77
121 77
122 77
157 77
158 77
159 77
160 77
161 77
162 77
163 77
164 77
165 77
167 77
168 77
169 77
170 77
171 77
172 77
173 77
19 78
202 78
203 78
204 78
205 78
207 78
208 78
209 78
210 78
211 78
212 78
1 79
8 79
9 79
10 79
72 79
73 79
74 79
75 79
77 79
78 79
80 79
81 79
82 79
83 79
84 79
85 79
87 79
88 79
89 79
90 79
91 79
92 79
93 79
94 79
95 79
97 79
98 79
99 79
100 79
101 79
102 79
103 79
104 79
105 79
107 79
108 79
109 79
110 79
111 79
112 79
113 79
114 79
123 79
124 79
125 79
410 79
1 80
8 80
9 80
10 80
12 80
13 80
16 80
19 80
21 80
22 80
23 80
25 80
30 80
31 80
32 80
57 80
58 80
72 80
73 80
74 80
75 80
77 80
78 80
79 80
81 80
82 80
83 80
84 80
85 80
87 80
88 80
89 80
90 80
91 80
92 80
93 80
94 80
95 80
97 80
98 80
99 80
100 80
101 80
102 80
103 80
104 80
105 80
107 80
108 80
109 80
110 80
111 80
112 80
113 80
114 80
127 80
128 80
129 80
130 80
131 80
132 80
133 80
134 80
137 80
138 80
157 80
158 80
159 80
160 80
161 80
162 80
163 80
164 80
165 80
167 80
168 80
169 80
170 80
171 80
172 80
173 80
202 80
203 80
204 80
205 80
207 80
208 80
209 80
210 80
211 80
212 80
227 80
228 80
229 80
230 80
231 80
232 80
233 80
234 80
235 80
237 80
238 80
239 80
240 80
241 80
242 80
243 80
244 80
245 80
247 80
248 80
249 80
250 80
251 80
252 80
267 80
268 80
269 80
270 80
271 80
272 80
318 80
319 80
320 80
321 80
322 80
323 80
324 80
326 80
327 80
328 80
329 80
330 80
331 80
332 80
333 80
334 80
336 80
337 80
338 80
339 80
340 80
341 80
342 80
343 80
344 80
346 80
347 80
348 80
349 80
350 80
351 80
58 81
19 82
202 82
203 82
204 82
205 82
207 82
208 82
209 82
210 82
211 82
212 82
1 83
2 83
3 83
4 83
5 83
6 83
7 83
8 83
9 83
10 83
11 83
12 83
13 83
14 83
15 83
16 83
17 83
18 83
19 83
20 83
21 83
22 83
23 83
24 83
25 83
26 83
27 83
28 83
29 83
30 83
31 83
32 83
33 83
34 83
35 83
36 83
37 83
38 83
39 83
40 83
41 83
42 83
43 83
44 83
45 83
46 83
47 83
48 83
49 83
50 83
51 83
52 83
53 83
54 83
57 83
58 83
72 83
73 83
74 83
75 83
77 83
78 83
79 83
80 83
81 83
82 83
84 83
85 83
87 83
88 83
89 83
90 83
91 83
92 83
93 83
94 83
95 83
97 83
98 83
99 83
100 83
101 83
102 83
103 83
104 83
105 83
107 83
108 83
109 83
110 83
111 83
112 83
113 83
114 83
227 83
228 83
229 83
230 83
231 83
232 83
233 83
234 83
235 83
237 83
238 83
239 83
240 83
241 83
242 83
243 83
244 83
245 83
247 83
248 83
267 83
268 83
269 83
270 83
271 83
272 83
318 83
319 83
320 83
321 83
322 83
323 83
324 83
326 83
327 83
328 83
329 83
330 83
331 83
332 83
333 83
334 83
336 83
337 83
338 83
339 83
340 83
341 83
342 83
343 83
344 83
346 83
347 83
348 83
349 83
350 83
351 83
1 84
2 84
3 84
4 84
5 84
6 84
7 84
8 84
9 84
10 84
11 84
12 84
13 84
14 84
15 84
16 84
17 84
18 84
19 84
20 84
21 84
22 84
23 84
24 84
25 84
26 84
27 84
28 84
29 84
30 84
31 84
32 84
33 84
34 84
35 84
36 84
37 84
38 84
39 84
40 84
41 84
42 84
43 84
44 84
45 84
46 84
47 84
48 84
49 84
50 84
51 84
52 84
53 84
54 84
55 84
56 84
59 84
60 84
61 84
62 84
118 84
119 84
120 84
121 84
122 84
139 84
140 84
141 84
142 84
143 84
144 84
157 84
257 84
296 84
297 84
298 84
388 84
1 85
2 85
3 85
4 85
5 85
6 85
7 85
8 85
9 85
10 85
11 85
12 85
13 85
14 85
15 85
16 85
17 85
18 85
19 85
20 85
21 85
22 85
23 85
24 85
25 85
26 85
27 85
28 85
29 85
30 85
31 85
32 85
33 85
34 85
35 85
36 85
37 85
38 85
39 85
40 85
41 85
42 85
43 85
44 85
45 85
46 85
47 85
48 85
49 85
50 85
51 85
52 85
53 85
54 85
55 85
56 85
59 85
60 85
61 85
62 85
118 85
119 85
120 85
121 85
122 85
3 86
118 86
119 86
120 86
121 86
122 86
139 86
140 86
141 86
142 86
143 86
144 86
157 86
257 86
296 86
297 86
298 86
388 86
3 87
118 87
119 87
120 87
121 87
122 87
139 87
140 87
141 87
142 87
143 87
144 87
157 87
257 87
296 87
297 87
298 87
388 87
3 88
258 88
259 88
260 88
261 88
296 88
297 88
298 88
404 88
1 89
2 89
3 89
4 89
5 89
6 89
7 89
8 89
9 89
10 89
11 89
12 89
13 89
14 89
15 89
16 89
17 89
18 89
19 89
20 89
21 89
22 89
23 89
24 89
25 89
26 89
27 89
28 89
29 89
30 89
31 89
32 89
33 89
34 89
35 89
36 89
37 89
38 89
39 89
40 89
41 89
42 89
43 89
44 89
45 89
46 89
47 89
48 89
49 89
50 89
51 89
52 89
53 89
54 89
57 89
64 89
65 89
67 89
157 89
249 89
250 89
251 89
252 89
267 89
268 89
269 89
270 89
271 89
272 89
318 89
319 89
320 89
321 89
322 89
323 89
324 89
326 89
327 89
328 89
329 89
330 89
331 89
332 89
333 89
334 89
336 89
337 89
338 89
339 89
340 89
341 89
342 89
343 89
344 89
346 89
347 89
348 89
349 89
350 89
351 89
3 90
9 90
25 90
57 90
68 90
69 90
70 90
71 90
87 90
118 90
119 90
120 90
121 90
122 90
139 90
140 90
141 90
142 90
143 90
144 90
157 90
248 90
257 90
267 90
268 90
269 90
270 90
271 90
272 90
296 90
297 90
298 90
388 90
1 91
2 91
3 91
4 91
5 91
6 91
7 91
8 91
9 91
10 91
11 91
12 91
13 91
14 91
15 91
16 91
17 91
18 91
19 91
20 91
21 91
22 91
23 91
24 91
25 91
26 91
27 91
28 91
29 91
30 91
31 91
32 91
33 91
34 91
35 91
36 91
37 91
38 91
39 91
40 91
41 91
42 91
43 91
44 91
45 91
46 91
47 91
48 91
49 91
50 91
51 91
52 91
53 91
54 91
57 91
64 91
65 91
67 91
68 91
69 91
70 91
71 91
139 91
140 91
141 91
142 91
143 91
144 91
153 91
154 91
155 91
227 91
228 91
229 91
230 91
231 91
232 91
233 91
234 91
235 91
237 91
238 91
239 91
240 91
241 91
242 91
243 91
244 91
245 91
247 91
248 91
249 91
250 91
251 91
252 91
267 91
268 91
269 91
270 91
271 91
272 91
318 91
319 91
320 91
321 91
322 91
323 91
324 91
326 91
327 91
328 91
329 91
330 91
331 91
332 91
333 91
334 91
336 91
337 91
338 91
339 91
340 91
341 91
342 91
343 91
344 91
346 91
347 91
348 91
349 91
350 91
351 91
3 92
9 92
25 92
57 92
68 92
69 92
70 92
71 92
87 92
118 92
119 92
120 92
121 92
122 92
139 92
140 92
141 92
142 92
143 92
144 92
157 92
248 92
249 92
250 92
251 92
252 92
257 92
267 92
268 92
269 92
270 92
271 92
272 92
296 92
297 92
298 92
388 92
1 93
2 93
3 93
4 93
5 93
6 93
7 93
8 93
9 93
10 93
11 93
12 93
13 93
14 93
15 93
16 93
17 93
18 93
19 93
20 93
21 93
22 93
23 93
24 93
25 93
26 93
27 93
28 93
29 93
30 93
31 93
32 93
33 93
34 93
35 93
36 93
37 93
38 93
39 93
40 93
41 93
42 93
43 93
44 93
45 93
46 93
47 93
48 93
49 93
50 93
51 93
52 93
53 93
54 93
64 93
65 93
67 93
87 93
118 93
119 93
120 93
121 93
122 93
123 93
124 93
125 93
139 93
140 93
141 93
142 93
143 93
144 93
157 93
248 93
249 93
250 93
251 93
252 93
257 93
296 93
297 93
298 93
388 93
21 94
22 94
23 94
25 94
30 94
31 94
32 94
57 94
68 94
69 94
70 94
71 94
122 94
123 94
124 94
125 94
227 94
228 94
229 94
230 94
231 94
232 94
233 94
234 94
235 94
237 94
238 94
239 94
240 94
241 94
242 94
243 94
244 94
245 94
247 94
248 94
267 94
268 94
269 94
270 94
271 94
272 94
318 94
319 94
320 94
321 94
322 94
323 94
324 94
326 94
327 94
328 94
329 94
330 94
331 94
332 94
333 94
334 94
336 94
337 94
338 94
339 94
340 94
341 94
342 94
343 94
344 94
346 94
347 94
348 94
349 94
350 94
351 94
1 95
2 95
3 95
4 95
5 95
6 95
7 95
8 95
9 95
10 95
11 95
12 95
13 95
14 95
15 95
16 95
17 95
18 95
19 95
20 95
21 95
22 95
23 95
24 95
25 95
26 95
27 95
28 95
29 95
30 95
31 95
32 95
33 95
34 95
35 95
36 95
37 95
38 95
39 95
40 95
41 95
42 95
43 95
44 95
45 95
46 95
47 95
48 95
49 95
50 95
51 95
52 95
53 95
54 95
55 95
56 95
59 95
60 95
61 95
62 95
72 95
73 95
75 95
77 95
78 95
79 95
82 95
83 95
84 95
85 95
87 95
88 95
89 95
90 95
91 95
92 95
93 95
94 95
97 95
98 95
99 95
101 95
102 95
103 95
104 95
105 95
107 95
108 95
109 95
110 95
111 95
112 95
113 95
114 95
1 96
2 96
3 96
4 96
5 96
6 96
7 96
8 96
9 96
10 96
11 96
12 96
13 96
14 96
15 96
16 96
17 96
18 96
19 96
20 96
21 96
22 96
23 96
24 96
25 96
26 96
27 96
28 96
29 96
30 96
31 96
32 96
33 96
34 96
35 96
36 96
37 96
38 96
39 96
40 96
41 96
42 96
43 96
44 96
45 96
46 96
47 96
48 96
49 96
50 96
51 96
52 96
53 96
54 96
55 96
56 96
59 96
60 96
61 96
62 96
72 96
73 96
75 96
77 96
78 96
79 96
82 96
83 96
84 96
85 96
87 96
88 96
89 96
90 96
91 96
92 96
93 96
94 96
95 96
97 96
98 96
99 96
101 96
102 96
103 96
104 96
105 96
107 96
108 96
109 96
110 96
111 96
112 96
113 96
114 96
25 97
57 97
249 97
250 97
251 97
252 97
267 97
268 97
269 97
270 97
271 97
272 97
30 98
31 98
32 98
35 98
36 98
318 98
319 98
320 98
321 98
322 98
323 98
324 98
326 98
327 98
328 98
329 98
330 98
331 98
332 98
333 98
334 98
336 98
337 98
338 98
339 98
340 98
341 98
342 98
343 98
344 98
346 98
347 98
348 98
349 98
350 98
351 98
368 98
369 98
370 98
371 98
372 98
373 98
374 98
376 98
377 98
378 98
379 98
380 98
381 98
382 98
383 98
384 98
386 98
387 98
30 99
31 99
32 99
58 99
318 99
319 99
320 99
321 99
322 99
323 99
324 99
326 99
327 99
328 99
329 99
330 99
331 99
332 99
333 99
334 99
336 99
337 99
338 99
339 99
340 99
341 99
342 99
343 99
344 99
346 99
347 99
348 99
349 99
350 99
351 99
16 100
21 100
22 100
23 100
157 100
158 100
159 100
160 100
161 100
162 100
164 100
165 100
167 100
168 100
169 100
170 100
171 100
172 100
173 100
227 100
228 100
229 100
230 100
231 100
232 100
233 100
234 100
235 100
237 100
238 100
239 100
240 100
241 100
242 100
243 100
244 100
245 100
247 100
248 100
1 101
2 101
3 101
4 101
5 101
6 101
7 101
8 101
9 101
10 101
11 101
12 101
13 101
14 101
15 101
16 101
17 101
18 101
19 101
20 101
21 101
22 101
23 101
24 101
25 101
26 101
27 101
28 101
29 101
30 101
31 101
32 101
33 101
34 101
35 101
36 101
37 101
38 101
39 101
40 101
41 101
42 101
43 101
44 101
45 101
46 101
47 101
48 101
49 101
50 101
51 101
52 101
53 101
54 101
58 101
72 101
73 101
74 101
75 101
77 101
78 101
79 101
80 101
81 101
82 101
83 101
84 101
85 101
87 101
88 101
89 101
90 101
91 101
92 101
93 101
94 101
95 101
97 101
98 101
99 101
100 101
102 101
103 101
104 101
105 101
107 101
108 101
109 101
110 101
111 101
112 101
113 101
114 101
1 102
8 102
9 102
10 102
16 102
25 102
30 102
31 102
32 102
57 102
68 102
69 102
70 102
71 102
72 102
73 102
74 102
75 102
77 102
78 102
79 102
80 102
81 102
82 102
83 102
84 102
85 102
87 102
88 102
89 102
90 102
91 102
92 102
93 102
94 102
95 102
97 102
98 102
99 102
100 102
101 102
103 102
104 102
105 102
107 102
108 102
109 102
110 102
111 102
112 102
113 102
114 102
118 102
119 102
120 102
121 102
122 102
173 102
267 102
268 102
269 102
270 102
271 102
272 102
318 102
319 102
320 102
321 102
322 102
323 102
324 102
326 102
327 102
328 102
329 102
330 102
331 102
332 102
333 102
334 102
336 102
337 102
338 102
339 102
340 102
341 102
342 102
343 102
344 102
346 102
347 102
348 102
349 102
350 102
351 102
58 103
1 104
2 104
3 104
4 104
5 104
6 104
7 104
8 104
9 104
10 104
11 104
12 104
13 104
14 104
15 104
16 104
17 104
18 104
19 104
20 104
21 104
22 104
23 104
24 104
25 104
26 104
27 104
28 104
29 104
30 104
31 104
32 104
33 104
34 104
35 104
36 104
37 104
38 104
39 104
40 104
41 104
42 104
43 104
44 104
45 104
46 104
47 104
48 104
49 104
50 104
51 104
52 104
53 104
54 104
68 104
69 104
70 104
71 104
72 104
73 104
75 104
77 104
78 104
79 104
82 104
83 104
84 104
85 104
87 104
88 104
89 104
90 104
91 104
92 104
93 104
94 104
95 104
97 104
98 104
99 104
101 104
102 104
103 104
105 104
107 104
108 104
109 104
110 104
111 104
112 104
113 104
114 104
318 104
319 104
320 104
321 104
322 104
323 104
324 104
326 104
327 104
328 104
329 104
330 104
331 104
332 104
333 104
334 104
336 104
337 104
338 104
339 104
340 104
341 104
342 104
343 104
344 104
346 104
347 104
348 104
349 104
350 104
351 104
1 105
8 105
9 105
10 105
12 105
13 105
16 105
19 105
21 105
22 105
23 105
25 105
30 105
31 105
32 105
57 105
58 105
72 105
73 105
74 105
75 105
77 105
78 105
79 105
80 105
81 105
82 105
83 105
84 105
85 105
87 105
88 105
89 105
90 105
91 105
92 105
93 105
94 105
95 105
97 105
98 105
99 105
100 105
101 105
102 105
103 105
104 105
107 105
108 105
109 105
110 105
111 105
112 105
113 105
114 105
127 105
128 105
129 105
130 105
131 105
132 105
133 105
134 105
135 105
137 105
138 105
157 105
158 105
159 105
160 105
161 105
162 105
163 105
164 105
165 105
167 105
168 105
169 105
170 105
171 105
172 105
173 105
202 105
203 105
204 105
205 105
207 105
208 105
209 105
210 105
211 105
212 105
227 105
228 105
229 105
230 105
231 105
232 105
233 105
234 105
235 105
237 105
238 105
239 105
240 105
241 105
242 105
243 105
244 105
245 105
247 105
248 105
249 105
250 105
251 105
252 105
267 105
268 105
269 105
270 105
271 105
272 105
318 105
319 105
320 105
321 105
322 105
323 105
324 105
326 105
327 105
328 105
329 105
330 105
331 105
332 105
333 105
334 105
336 105
337 105
338 105
339 105
340 105
341 105
342 105
343 105
344 105
346 105
347 105
348 105
349 105
350 105
351 105
1 106
2 106
3 106
4 106
5 106
6 106
7 106
8 106
9 106
10 106
11 106
12 106
13 106
14 106
15 106
16 106
17 106
18 106
19 106
20 106
21 106
22 106
23 106
24 106
25 106
26 106
27 106
28 106
29 106
30 106
31 106
32 106
33 106
34 106
35 106
36 106
37 106
38 106
39 106
40 106
41 106
42 106
43 106
44 106
45 106
46 106
47 106
48 106
49 106
50 106
51 106
52 106
53 106
54 106
57 106
72 106
73 106
74 106
75 106
77 106
78 106
79 106
80 106
81 106
82 106
83 106
84 106
85 106
87 106
88 106
89 106
90 106
91 106
92 106
93 106
94 106
95 106
97 106
98 106
99 106
100 106
101 106
102 106
103 106
104 106
105 106
107 106
108 106
109 106
110 106
111 106
112 106
113 106
114 106
227 106
228 106
229 106
230 106
231 106
232 106
233 106
234 106
235 106
237 106
238 106
239 106
240 106
241 106
242 106
243 106
244 106
245 106
247 106
248 106
267 106
268 106
269 106
270 106
271 106
272 106
368 106
369 106
370 106
371 106
372 106
373 106
374 106
376 106
377 106
378 106
379 106
380 106
381 106
58 107
1 108
2 108
3 108
4 108
5 108
6 108
7 108
8 108
9 108
10 108
11 108
12 108
13 108
14 108
15 108
16 108
17 108
18 108
19 108
20 108
21 108
22 108
23 108
24 108
25 108
26 108
27 108
28 108
29 108
30 108
31 108
32 108
33 108
34 108
35 108
36 108
37 108
38 108
39 108
40 108
41 108
42 108
43 108
44 108
45 108
46 108
47 108
48 108
49 108
50 108
51 108
52 108
53 108
54 108
63 108
64 108
65 108
67 108
118 108
119 108
120 108
121 108
122 108
145 108
147 108
159 108
173 108
318 108
319 108
320 108
321 108
322 108
323 108
324 108
326 108
327 108
328 108
329 108
330 108
331 108
332 108
333 108
334 108
336 108
337 108
338 108
339 108
340 108
341 108
342 108
343 108
344 108
346 108
347 108
348 108
349 108
350 108
351 108
1 109
2 109
3 109
4 109
5 109
6 109
7 109
8 109
9 109
10 109
11 109
12 109
13 109
14 109
15 109
16 109
17 109
18 109
19 109
20 109
21 109
22 109
23 109
24 109
25 109
26 109
27 109
28 109
29 109
30 109
31 109
32 109
33 109
34 109
35 109
36 109
37 109
38 109
39 109
40 109
41 109
42 109
43 109
44 109
45 109
46 109
47 109
48 109
49 109
50 109
51 109
52 109
53 109
54 109
55 109
56 109
58 109
59 109
60 109
61 109
62 109
1 110
2 110
3 110
4 110
5 110
6 110
7 110
8 110
9 110
10 110
11 110
12 110
13 110
14 110
15 110
16 110
17 110
18 110
19 110
20 110
21 110
22 110
23 110
24 110
25 110
26 110
27 110
28 110
29 110
30 110
31 110
32 110
33 110
34 110
35 110
36 110
37 110
38 110
39 110
40 110
41 110
42 110
43 110
44 110
45 110
46 110
47 110
48 110
49 110
50 110
51 110
52 110
53 110
54 110
55 110
56 110
59 110
60 110
61 110
62 110
1 111
2 111
3 111
4 111
5 111
6 111
7 111
8 111
9 111
10 111
11 111
12 111
13 111
14 111
15 111
16 111
17 111
18 111
19 111
20 111
21 111
22 111
23 111
24 111
25 111
26 111
27 111
28 111
29 111
30 111
31 111
32 111
33 111
34 111
35 111
36 111
37 111
38 111
39 111
40 111
41 111
42 111
43 111
44 111
45 111
46 111
47 111
48 111
49 111
50 111
51 111
52 111
53 111
54 111
55 111
56 111
59 111
60 111
61 111
62 111
1 112
2 112
3 112
4 112
5 112
6 112
7 112
8 112
9 112
10 112
11 112
12 112
13 112
14 112
15 112
16 112
17 112
18 112
19 112
20 112
21 112
22 112
23 112
24 112
25 112
26 112
27 112
28 112
29 112
30 112
31 112
32 112
33 112
34 112
35 112
36 112
37 112
38 112
39 112
40 112
41 112
42 112
43 112
44 112
45 112
46 112
47 112
48 112
49 112
50 112
51 112
52 112
53 112
54 112
57 112
68 112
69 112
70 112
71 112
72 112
73 112
74 112
75 112
77 112
78 112
79 112
80 112
81 112
82 112
83 112
84 112
85 112
87 112
88 112
89 112
90 112
91 112
92 112
93 112
94 112
95 112
97 112
98 112
99 112
100 112
101 112
102 112
103 112
104 112
105 112
107 112
108 112
109 112
110 112
111 112
113 112
114 112
118 112
119 112
120 112
121 112
122 112
157 112
158 112
159 112
160 112
161 112
162 112
163 112
164 112
165 112
167 112
168 112
169 112
170 112
171 112
172 112
173 112
267 112
268 112
269 112
270 112
271 112
272 112
3 113
118 113
119 113
120 113
121 113
122 113
139 113
140 113
141 113
142 113
143 113
144 113
157 113
257 113
296 113
297 113
298 113
388 113
3 114
118 114
119 114
120 114
121 114
122 114
139 114
140 114
141 114
142 114
143 114
144 114
157 114
257 114
296 114
297 114
298 114
388 114
1 115
2 115
3 115
4 115
5 115
6 115
7 115
8 115
9 115
10 115
11 115
12 115
13 115
14 115
15 115
16 115
17 115
18 115
19 115
20 115
21 115
22 115
23 115
24 115
25 115
26 115
27 115
28 115
29 115
30 115
31 115
32 115
33 115
34 115
35 115
36 115
37 115
38 115
39 115
40 115
41 115
42 115
43 115
44 115
45 115
46 115
47 115
48 115
49 115
50 115
51 115
52 115
53 115
54 115
63 115
64 115
65 115
67 115
123 115
124 115
125 115
157 115
158 115
159 115
160 115
161 115
162 115
163 115
164 115
165 115
167 115
168 115
169 115
170 115
171 115
172 115
173 115
227 115
228 115
229 115
230 115
231 115
232 115
233 115
234 115
235 115
237 115
238 115
239 115
240 115
241 115
242 115
243 115
244 115
245 115
247 115
248 115
276 115
277 115
278 115
279 115
280 115
281 115
282 115
283 115
284 115
286 115
287 115
288 115
289 115
290 115
291 115
292 115
293 115
294 115
310 115
318 115
319 115
320 115
321 115
322 115
323 115
324 115
326 115
327 115
328 115
329 115
330 115
331 115
332 115
333 115
334 115
336 115
337 115
338 115
339 115
340 115
341 115
342 115
343 115
344 115
346 115
347 115
348 115
349 115
350 115
351 115
1 116
2 116
3 116
4 116
5 116
6 116
7 116
8 116
9 116
10 116
11 116
12 116
13 116
14 116
15 116
16 116
17 116
18 116
19 116
20 116
21 116
22 116
23 116
24 116
25 116
26 116
27 116
28 116
29 116
30 116
31 116
32 116
33 116
34 116
35 116
36 116
37 116
38 116
39 116
40 116
41 116
42 116
43 116
44 116
45 116
46 116
47 116
48 116
49 116
50 116
51 116
52 116
53 116
54 116
55 116
56 116
59 116
60 116
61 116
62 116
63 116
64 116
65 116
67 116
72 116
73 116
74 116
75 116
77 116
78 116
79 116
80 116
81 116
82 116
83 116
84 116
85 116
87 116
88 116
89 116
90 116
91 116
92 116
93 116
94 116
95 116
97 116
98 116
99 116
100 116
101 116
102 116
103 116
104 116
105 116
107 116
108 116
109 116
110 116
111 116
112 116
113 116
114 116
118 116
119 116
120 116
121 116
122 116
127 116
128 116
129 116
130 116
131 116
132 116
133 116
134 116
135 116
137 116
138 116
139 116
140 116
141 116
142 116
143 116
144 116
157 116
159 116
164 116
165 116
173 116
248 116
257 116
276 116
277 116
278 116
279 116
280 116
281 116
282 116
283 116
284 116
286 116
287 116
288 116
289 116
290 116
291 116
292 116
293 116
294 116
296 116
297 116
298 116
310 116
318 116
319 116
320 116
321 116
322 116
323 116
324 116
326 116
327 116
328 116
329 116
330 116
331 116
332 116
333 116
334 116
336 116
337 116
338 116
339 116
340 116
341 116
342 116
343 116
344 116
346 116
347 116
348 116
349 116
350 116
351 116
388 116
1 117
2 117
3 117
4 117
5 117
6 117
7 117
8 117
9 117
10 117
11 117
12 117
13 117
14 117
15 117
16 117
17 117
18 117
19 117
20 117
21 117
22 117
23 117
24 117
25 117
26 117
27 117
28 117
29 117
30 117
31 117
32 117
33 117
34 117
35 117
36 117
37 117
38 117
39 117
40 117
41 117
42 117
43 117
44 117
45 117
46 117
47 117
48 117
49 117
50 117
51 117
52 117
53 117
54 117
55 117
56 117
59 117
60 117
61 117
62 117
118 117
119 117
120 117
121 117
122 117
139 117
140 117
141 117
142 117
143 117
144 117
157 117
257 117
296 117
297 117
298 117
388 117
1 118
2 118
3 118
4 118
5 118
6 118
7 118
8 118
9 118
10 118
11 118
12 118
13 118
14 118
15 118
16 118
17 118
18 118
19 118
20 118
21 118
22 118
23 118
24 118
25 118
26 118
27 118
28 118
29 118
30 118
31 118
32 118
33 118
34 118
35 118
36 118
37 118
38 118
39 118
40 118
41 118
42 118
43 118
44 118
45 118
46 118
47 118
48 118
49 118
50 118
51 118
52 118
53 118
54 118
55 118
56 118
59 118
60 118
61 118
62 118
119 118
120 118
121 118
122 118
257 118
1 119
2 119
3 119
4 119
5 119
6 119
7 119
8 119
9 119
10 119
11 119
12 119
13 119
14 119
15 119
16 119
17 119
18 119
19 119
20 119
21 119
22 119
23 119
24 119
25 119
26 119
27 119
28 119
29 119
30 119
31 119
32 119
33 119
34 119
35 119
36 119
37 119
38 119
39 119
40 119
41 119
42 119
43 119
44 119
45 119
46 119
47 119
48 119
49 119
50 119
51 119
52 119
53 119
54 119
55 119
56 119
59 119
60 119
61 119
62 119
118 119
120 119
121 119
122 119
257 119
1 120
2 120
3 120
4 120
5 120
6 120
7 120
8 120
9 120
10 120
11 120
12 120
13 120
14 120
15 120
16 120
17 120
18 120
19 120
20 120
21 120
22 120
23 120
24 120
25 120
26 120
27 120
28 120
29 120
30 120
31 120
32 120
33 120
34 120
35 120
36 120
37 120
38 120
39 120
40 120
41 120
42 120
43 120
44 120
45 120
46 120
47 120
48 120
49 120
50 120
51 120
52 120
53 120
54 120
55 120
56 120
59 120
60 120
61 120
62 120
118 120
119 120
121 120
122 120
157 120
257 120
1 121
2 121
3 121
4 121
5 121
6 121
7 121
8 121
9 121
10 121
11 121
12 121
13 121
14 121
15 121
16 121
17 121
18 121
19 121
20 121
21 121
22 121
23 121
24 121
25 121
26 121
27 121
28 121
29 121
30 121
31 121
32 121
33 121
34 121
35 121
36 121
37 121
38 121
39 121
40 121
41 121
42 121
43 121
44 121
45 121
46 121
47 121
48 121
49 121
50 121
51 121
52 121
53 121
54 121
55 121
56 121
59 121
60 121
61 121
62 121
118 121
119 121
120 121
122 121
257 121
1 122
2 122
3 122
4 122
5 122
6 122
7 122
8 122
9 122
10 122
11 122
12 122
13 122
14 122
15 122
16 122
17 122
18 122
19 122
20 122
21 122
22 122
23 122
24 122
25 122
26 122
27 122
28 122
29 122
30 122
31 122
32 122
33 122
34 122
35 122
36 122
37 122
38 122
39 122
40 122
41 122
42 122
43 122
44 122
45 122
46 122
47 122
48 122
49 122
50 122
51 122
52 122
53 122
54 122
55 122
56 122
59 122
60 122
61 122
62 122
84 122
118 122
119 122
120 122
121 122
157 122
257 122
388 122
1 123
2 123
3 123
4 123
5 123
6 123
7 123
8 123
9 123
10 123
11 123
12 123
13 123
14 123
15 123
16 123
17 123
18 123
19 123
20 123
21 123
22 123
23 123
24 123
25 123
26 123
27 123
28 123
29 123
30 123
31 123
32 123
33 123
34 123
35 123
36 123
37 123
38 123
39 123
40 123
41 123
42 123
43 123
44 123
45 123
46 123
47 123
48 123
49 123
50 123
51 123
52 123
53 123
54 123
58 123
118 123
119 123
120 123
121 123
122 123
139 123
140 123
141 123
142 123
143 123
144 123
157 123
257 123
296 123
297 123
298 123
388 123
1 124
2 124
3 124
4 124
5 124
6 124
7 124
8 124
9 124
10 124
11 124
12 124
13 124
14 124
15 124
16 124
17 124
18 124
19 124
20 124
21 124
22 124
23 124
24 124
25 124
26 124
27 124
28 124
29 124
30 124
31 124
32 124
33 124
34 124
35 124
36 124
37 124
38 124
39 124
40 124
41 124
42 124
43 124
44 124
45 124
46 124
47 124
48 124
49 124
50 124
51 124
52 124
53 124
54 124
58 124
118 124
119 124
120 124
121 124
122 124
139 124
140 124
141 124
142 124
143 124
144 124
157 124
257 124
296 124
297 124
298 124
388 124
1 125
2 125
3 125
4 125
5 125
6 125
7 125
8 125
9 125
10 125
11 125
12 125
13 125
14 125
15 125
16 125
17 125
18 125
19 125
20 125
21 125
22 125
23 125
24 125
25 125
26 125
27 125
28 125
29 125
30 125
31 125
32 125
33 125
34 125
35 125
36 125
37 125
38 125
39 125
40 125
41 125
42 125
43 125
44 125
45 125
46 125
47 125
48 125
49 125
50 125
51 125
52 125
53 125
54 125
58 125
118 125
119 125
120 125
121 125
122 125
139 125
140 125
141 125
142 125
143 125
144 125
157 125
257 125
296 125
297 125
298 125
388 125
1 126
8 126
9 126
10 126
16 126
58 126
72 126
73 126
74 126
75 126
77 126
78 126
79 126
80 126
81 126
82 126
83 126
84 126
85 126
87 126
88 126
89 126
90 126
91 126
92 126
93 126
94 126
95 126
97 126
98 126
99 126
100 126
101 126
102 126
103 126
104 126
105 126
107 126
108 126
109 126
110 126
111 126
112 126
113 126
114 126
157 126
158 126
159 126
160 126
161 126
162 126
163 126
164 126
165 126
167 126
168 126
169 126
170 126
171 126
172 126
173 126
1 127
8 127
9 127
10 127
16 127
58 127
72 127
73 127
74 127
75 127
77 127
78 127
79 127
80 127
81 127
82 127
83 127
84 127
85 127
87 127
88 127
89 127
90 127
91 127
92 127
93 127
94 127
95 127
97 127
98 127
99 127
100 127
101 127
102 127
103 127
104 127
105 127
107 127
108 127
109 127
110 127
111 127
112 127
113 127
114 127
157 127
158 127
159 127
160 127
161 127
162 127
163 127
164 127
165 127
167 127
168 127
169 127
170 127
171 127
172 127
173 127
58 128
58 129
58 130
58 131
1 132
8 132
9 132
10 132
16 132
58 132
72 132
73 132
74 132
75 132
77 132
78 132
79 132
80 132
81 132
82 132
83 132
84 132
85 132
87 132
88 132
89 132
90 132
91 132
92 132
93 132
94 132
95 132
97 132
98 132
99 132
100 132
101 132
102 132
103 132
104 132
105 132
107 132
108 132
109 132
110 132
111 132
112 132
113 132
114 132
157 132
158 132
159 132
160 132
161 132
162 132
163 132
164 132
165 132
167 132
168 132
169 132
170 132
171 132
172 132
173 132
1 133
8 133
9 133
10 133
16 133
58 133
72 133
73 133
74 133
75 133
77 133
78 133
79 133
80 133
81 133
82 133
83 133
84 133
85 133
87 133
88 133
89 133
90 133
91 133
92 133
93 133
94 133
95 133
97 133
98 133
99 133
100 133
101 133
102 133
103 133
104 133
105 133
107 133
108 133
109 133
110 133
111 133
112 133
113 133
114 133
157 133
158 133
159 133
160 133
161 133
162 133
163 133
164 133
165 133
167 133
168 133
169 133
170 133
171 133
172 133
173 133
3 134
118 134
119 134
120 134
121 134
122 134
139 134
140 134
141 134
142 134
143 134
144 134
157 134
257 134
296 134
297 134
298 134
388 134
2 135
12 135
13 135
16 135
17 135
18 135
19 135
26 135
27 135
58 135
71 135
127 135
128 135
129 135
130 135
131 135
132 135
133 135
134 135
137 135
138 135
157 135
158 135
159 135
160 135
161 135
162 135
163 135
164 135
165 135
167 135
168 135
169 135
170 135
171 135
172 135
173 135
177 135
178 135
179 135
180 135
181 135
182 135
183 135
184 135
185 135
187 135
188 135
189 135
190 135
191 135
192 135
193 135
194 135
195 135
197 135
198 135
199 135
200 135
201 135
202 135
203 135
204 135
205 135
207 135
208 135
209 135
210 135
211 135
212 135
213 135
214 135
276 135
277 135
278 135
279 135
280 135
281 135
282 135
283 135
284 135
286 135
287 135
288 135
289 135
290 135
291 135
292 135
293 135
294 135
298 135
1 136
2 136
3 136
4 136
5 136
6 136
7 136
8 136
9 136
10 136
11 136
12 136
13 136
14 136
15 136
16 136
17 136
18 136
19 136
20 136
21 136
22 136
23 136
24 136
25 136
26 136
27 136
28 136
29 136
30 136
31 136
32 136
33 136
34 136
35 136
36 136
37 136
38 136
39 136
40 136
41 136
42 136
43 136
44 136
45 136
46 136
47 136
48 136
49 136
50 136
51 136
52 136
53 136
54 136
58 136
58 137
58 138
3 139
45 139
58 139
118 139
119 139
120 139
121 139
122 139
140 139
141 139
142 139
143 139
144 139
157 139
257 139
296 139
297 139
298 139
388 139
1 140
2 140
3 140
4 140
5 140
6 140
7 140
8 140
9 140
10 140
11 140
12 140
13 140
14 140
15 140
16 140
17 140
18 140
19 140
20 140
21 140
22 140
23 140
24 140
25 140
26 140
27 140
28 140
29 140
30 140
31 140
32 140
33 140
34 140
35 140
36 140
37 140
38 140
39 140
40 140
41 140
42 140
43 140
44 140
45 140
46 140
47 140
48 140
49 140
50 140
51 140
52 140
53 140
54 140
55 140
56 140
58 140
59 140
60 140
61 140
62 140
1 141
2 141
3 141
4 141
5 141
6 141
7 141
8 141
9 141
10 141
11 141
12 141
13 141
14 141
15 141
16 141
17 141
18 141
19 141
20 141
21 141
22 141
23 141
24 141
25 141
26 141
27 141
28 141
29 141
30 141
31 141
32 141
33 141
34 141
35 141
36 141
37 141
38 141
39 141
40 141
41 141
42 141
43 141
44 141
45 141
46 141
47 141
48 141
49 141
50 141
51 141
52 141
53 141
54 141
55 141
56 141
58 141
59 141
60 141
61 141
62 141
1 142
2 142
3 142
4 142
5 142
6 142
7 142
8 142
9 142
10 142
11 142
12 142
13 142
14 142
15 142
16 142
17 142
18 142
19 142
20 142
21 142
22 142
23 142
24 142
25 142
26 142
27 142
28 142
29 142
30 142
31 142
32 142
33 142
34 142
35 142
36 142
37 142
38 142
39 142
40 142
41 142
42 142
43 142
44 142
45 142
46 142
47 142
48 142
49 142
50 142
51 142
52 142
53 142
54 142
55 142
56 142
58 142
59 142
60 142
61 142
62 142
1 143
2 143
3 143
4 143
5 143
6 143
7 143
8 143
9 143
10 143
11 143
12 143
13 143
14 143
15 143
16 143
17 143
18 143
19 143
20 143
21 143
22 143
23 143
24 143
25 143
26 143
27 143
28 143
29 143
30 143
31 143
32 143
33 143
34 143
35 143
36 143
37 143
38 143
39 143
40 143
41 143
42 143
43 143
44 143
45 143
46 143
47 143
48 143
49 143
50 143
51 143
52 143
53 143
54 143
55 143
56 143
58 143
59 143
60 143
61 143
62 143
1 144
2 144
3 144
4 144
5 144
6 144
7 144
8 144
9 144
10 144
11 144
12 144
13 144
14 144
15 144
16 144
17 144
18 144
19 144
20 144
21 144
22 144
23 144
24 144
25 144
26 144
27 144
28 144
29 144
30 144
31 144
32 144
33 144
34 144
35 144
36 144
37 144
38 144
39 144
40 144
41 144
42 144
43 144
44 144
45 144
46 144
47 144
48 144
49 144
50 144
51 144
52 144
53 144
54 144
58 144
118 144
119 144
120 144
121 144
122 144
139 144
140 144
141 144
142 144
143 144
157 144
257 144
296 144
297 144
298 144
388 144
1 145
2 145
3 145
4 145
5 145
6 145
7 145
8 145
9 145
10 145
11 145
12 145
13 145
14 145
15 145
16 145
17 145
18 145
19 145
20 145
21 145
22 145
23 145
24 145
25 145
26 145
27 145
28 145
29 145
30 145
31 145
32 145
33 145
34 145
35 145
36 145
37 145
38 145
39 145
40 145
41 145
42 145
43 145
44 145
45 145
46 145
47 145
48 145
49 145
50 145
51 145
52 145
53 145
54 145
58 145
1 146
2 146
3 146
4 146
5 146
6 146
7 146
8 146
9 146
10 146
11 146
12 146
13 146
14 146
15 146
16 146
17 146
18 146
19 146
20 146
21 146
22 146
23 146
24 146
25 146
26 146
27 146
28 146
29 146
30 146
31 146
32 146
33 146
34 146
35 146
36 146
37 146
38 146
39 146
40 146
41 146
42 146
43 146
44 146
45 146
46 146
47 146
48 146
49 146
50 146
51 146
52 146
53 146
54 146
58 146
318 146
319 146
320 146
321 146
322 146
323 146
324 146
326 146
327 146
328 146
329 146
330 146
331 146
332 146
333 146
334 146
336 146
337 146
338 146
339 146
340 146
341 146
342 146
343 146
344 146
346 146
347 146
348 146
349 146
350 146
351 146
1 147
2 147
3 147
4 147
5 147
6 147
7 147
8 147
9 147
10 147
11 147
12 147
13 147
14 147
15 147
16 147
17 147
18 147
19 147
20 147
21 147
22 147
23 147
24 147
25 147
26 147
27 147
28 147
29 147
30 147
31 147
32 147
33 147
34 147
35 147
36 147
37 147
38 147
39 147
40 147
41 147
42 147
43 147
44 147
45 147
46 147
47 147
48 147
49 147
50 147
51 147
52 147
53 147
54 147
58 147
1 148
2 148
3 148
4 148
5 148
6 148
7 148
8 148
9 148
10 148
11 148
12 148
13 148
14 148
15 148
16 148
17 148
18 148
19 148
20 148
21 148
22 148
23 148
24 148
25 148
26 148
27 148
28 148
29 148
30 148
31 148
32 148
33 148
34 148
35 148
36 148
37 148
38 148
39 148
40 148
41 148
42 148
43 148
44 148
45 148
46 148
47 148
48 148
49 148
50 148
51 148
52 148
53 148
54 148
58 148
1 149
2 149
3 149
4 149
5 149
6 149
7 149
8 149
9 149
10 149
11 149
12 149
13 149
14 149
15 149
16 149
17 149
18 149
19 149
20 149
21 149
22 149
23 149
24 149
25 149
26 149
27 149
28 149
29 149
30 149
31 149
32 149
33 149
34 149
35 149
36 149
37 149
38 149
39 149
40 149
41 149
42 149
43 149
44 149
45 149
46 149
47 149
48 149
49 149
50 149
51 149
52 149
53 149
54 149
58 149
1 150
2 150
3 150
4 150
5 150
6 150
7 150
8 150
9 150
10 150
11 150
12 150
13 150
14 150
15 150
16 150
17 150
18 150
19 150
20 150
21 150
22 150
23 150
24 150
25 150
26 150
27 150
28 150
29 150
30 150
31 150
32 150
33 150
34 150
35 150
36 150
37 150
38 150
39 150
40 150
41 150
42 150
43 150
44 150
45 150
46 150
47 150
48 150
49 150
50 150
51 150
52 150
53 150
54 150
58 151
58 152
16 153
26 153
27 153
30 153
31 153
32 153
35 153
38 153
39 153
157 153
158 153
159 153
160 153
161 153
162 153
163 153
164 153
165 153
167 153
168 153
169 153
170 153
171 153
172 153
173 153
276 153
277 153
278 153
279 153
280 153
281 153
282 153
283 153
284 153
286 153
287 153
288 153
289 153
290 153
291 153
292 153
293 153
294 153
318 153
319 153
320 153
321 153
322 153
323 153
324 153
326 153
327 153
328 153
329 153
330 153
331 153
332 153
333 153
334 153
336 153
337 153
338 153
339 153
340 153
341 153
342 153
343 153
344 153
346 153
347 153
348 153
349 153
350 153
351 153
352 153
353 153
354 153
368 153
369 153
370 153
371 153
372 153
373 153
374 153
376 153
377 153
378 153
379 153
380 153
381 153
407 153
408 153
409 153
410 153
411 153
412 153
413 153
414 153
416 153
417 153
418 153
419 153
420 153
421 153
422 153
423 153
424 153
426 153
427 153
428 153
429 153
430 153
431 153
432 153
433 153
434 153
436 153
437 153
438 153
439 153
440 153
441 153
442 153
443 153
450 153
451 153
452 153
453 153
16 154
26 154
27 154
30 154
31 154
32 154
35 154
38 154
39 154
157 154
158 154
159 154
160 154
161 154
162 154
163 154
164 154
165 154
167 154
168 154
169 154
170 154
171 154
172 154
173 154
276 154
277 154
278 154
279 154
280 154
281 154
282 154
283 154
284 154
286 154
287 154
288 154
289 154
290 154
291 154
292 154
293 154
294 154
318 154
319 154
320 154
321 154
322 154
323 154
324 154
326 154
327 154
328 154
329 154
330 154
331 154
332 154
333 154
334 154
336 154
337 154
338 154
339 154
340 154
341 154
342 154
343 154
344 154
346 154
347 154
348 154
349 154
350 154
351 154
352 154
353 154
354 154
368 154
369 154
370 154
371 154
372 154
373 154
374 154
376 154
377 154
378 154
379 154
380 154
381 154
407 154
408 154
409 154
410 154
411 154
412 154
413 154
414 154
416 154
417 154
418 154
419 154
420 154
421 154
422 154
423 154
424 154
426 154
427 154
428 154
429 154
430 154
431 154
432 154
433 154
434 154
436 154
437 154
438 154
439 154
440 154
441 154
442 154
443 154
450 154
451 154
452 154
453 154
16 155
26 155
27 155
30 155
31 155
32 155
35 155
38 155
39 155
157 155
158 155
159 155
160 155
161 155
162 155
163 155
164 155
165 155
167 155
168 155
169 155
170 155
171 155
172 155
173 155
276 155
277 155
278 155
279 155
280 155
281 155
282 155
283 155
284 155
286 155
287 155
288 155
289 155
290 155
291 155
292 155
293 155
294 155
318 155
319 155
320 155
321 155
322 155
323 155
324 155
326 155
327 155
328 155
329 155
330 155
331 155
332 155
333 155
334 155
336 155
337 155
338 155
339 155
340 155
341 155
342 155
343 155
344 155
346 155
347 155
348 155
349 155
350 155
351 155
352 155
353 155
354 155
368 155
369 155
370 155
371 155
372 155
373 155
374 155
376 155
377 155
378 155
379 155
380 155
381 155
407 155
408 155
409 155
410 155
411 155
412 155
413 155
414 155
416 155
417 155
418 155
419 155
420 155
421 155
422 155
423 155
424 155
426 155
427 155
428 155
429 155
430 155
431 155
432 155
433 155
434 155
436 155
437 155
438 155
439 155
440 155
441 155
442 155
443 155
450 155
451 155
452 155
453 155
16 156
26 156
27 156
30 156
31 156
32 156
35 156
38 156
39 156
157 156
158 156
159 156
160 156
161 156
162 156
163 156
164 156
165 156
167 156
168 156
169 156
170 156
171 156
172 156
173 156
276 156
277 156
278 156
279 156
280 156
281 156
282 156
283 156
284 156
286 156
287 156
288 156
289 156
290 156
291 156
292 156
293 156
294 156
318 156
319 156
320 156
321 156
322 156
323 156
324 156
326 156
327 156
328 156
329 156
330 156
331 156
332 156
333 156
334 156
336 156
337 156
338 156
339 156
340 156
341 156
342 156
343 156
344 156
346 156
347 156
348 156
349 156
350 156
351 156
352 156
353 156
354 156
368 156
369 156
370 156
371 156
372 156
373 156
374 156
376 156
377 156
378 156
379 156
380 156
381 156
407 156
408 156
409 156
410 156
411 156
412 156
413 156
414 156
416 156
417 156
418 156
419 156
420 156
421 156
422 156
423 156
424 156
426 156
427 156
428 156
429 156
430 156
431 156
432 156
433 156
434 156
436 156
437 156
438 156
439 156
440 156
441 156
442 156
443 156
450 156
451 156
452 156
453 156
1 157
2 157
3 157
4 157
5 157
6 157
7 157
8 157
9 157
10 157
11 157
12 157
13 157
14 157
15 157
16 157
17 157
18 157
19 157
20 157
21 157
22 157
23 157
24 157
25 157
26 157
27 157
28 157
29 157
30 157
31 157
32 157
33 157
34 157
35 157
36 157
37 157
38 157
39 157
40 157
41 157
42 157
43 157
44 157
45 157
46 157
47 157
48 157
49 157
50 157
51 157
52 157
53 157
54 157
139 157
140 157
141 157
142 157
143 157
144 157
1 158
2 158
3 158
4 158
5 158
6 158
7 158
8 158
9 158
10 158
11 158
12 158
13 158
14 158
15 158
16 158
17 158
18 158
19 158
20 158
21 158
22 158
23 158
24 158
25 158
26 158
27 158
28 158
29 158
30 158
31 158
32 158
33 158
34 158
35 158
36 158
37 158
38 158
39 158
40 158
41 158
42 158
43 158
44 158
45 158
46 158
47 158
48 158
49 158
50 158
51 158
52 158
53 158
54 158
139 158
140 158
141 158
142 158
143 158
144 158
1 159
8 159
9 159
10 159
16 159
19 159
58 159
72 159
73 159
74 159
75 159
77 159
78 159
79 159
80 159
81 159
82 159
83 159
84 159
85 159
87 159
88 159
89 159
90 159
91 159
92 159
93 159
94 159
95 159
97 159
98 159
99 159
100 159
101 159
102 159
103 159
104 159
105 159
107 159
108 159
109 159
110 159
111 159
112 159
113 159
114 159
160 159
161 159
162 159
163 159
164 159
165 159
167 159
168 159
169 159
170 159
171 159
172 159
173 159
202 159
203 159
204 159
205 159
207 159
208 159
209 159
210 159
211 159
212 159
1 160
8 160
9 160
10 160
12 160
13 160
15 160
16 160
19 160
21 160
22 160
23 160
26 160
27 160
35 160
58 160
72 160
73 160
74 160
75 160
77 160
78 160
79 160
80 160
81 160
82 160
83 160
84 160
85 160
87 160
88 160
89 160
90 160
91 160
92 160
93 160
94 160
95 160
97 160
98 160
99 160
100 160
101 160
102 160
103 160
104 160
105 160
107 160
108 160
109 160
110 160
111 160
112 160
113 160
114 160
127 160
128 160
129 160
130 160
131 160
132 160
133 160
134 160
135 160
137 160
138 160
153 160
154 160
155 160
159 160
161 160
162 160
163 160
164 160
165 160
167 160
168 160
169 160
170 160
171 160
172 160
173 160
202 160
203 160
204 160
205 160
207 160
208 160
209 160
210 160
211 160
212 160
227 160
228 160
229 160
230 160
231 160
232 160
233 160
234 160
235 160
237 160
238 160
239 160
240 160
241 160
242 160
243 160
244 160
245 160
247 160
248 160
249 160
250 160
251 160
252 160
276 160
277 160
278 160
279 160
280 160
281 160
282 160
283 160
284 160
286 160
287 160
288 160
289 160
290 160
291 160
292 160
293 160
294 160
368 160
369 160
370 160
371 160
372 160
373 160
374 160
376 160
377 160
378 160
379 160
380 160
381 160
1 161
8 161
9 161
10 161
12 161
13 161
16 161
19 161
21 161
22 161
23 161
58 161
72 161
73 161
74 161
75 161
77 161
78 161
79 161
80 161
81 161
82 161
83 161
84 161
85 161
87 161
88 161
89 161
90 161
91 161
92 161
93 161
94 161
95 161
97 161
98 161
99 161
100 161
101 161
102 161
103 161
104 161
105 161
107 161
108 161
109 161
110 161
111 161
112 161
113 161
114 161
127 161
128 161
129 161
130 161
131 161
132 161
133 161
134 161
135 161
137 161
138 161
159 161
160 161
162 161
163 161
164 161
165 161
167 161
168 161
169 161
170 161
171 161
172 161
173 161
202 161
203 161
204 161
205 161
207 161
208 161
209 161
210 161
211 161
212 161
227 161
228 161
229 161
230 161
231 161
232 161
233 161
234 161
235 161
237 161
238 161
239 161
240 161
241 161
242 161
243 161
244 161
245 161
247 161
248 161
1 162
8 162
9 162
10 162
12 162
13 162
16 162
19 162
21 162
22 162
23 162
58 162
72 162
73 162
74 162
75 162
77 162
78 162
79 162
80 162
81 162
82 162
83 162
84 162
85 162
87 162
88 162
89 162
90 162
91 162
92 162
93 162
94 162
95 162
97 162
98 162
99 162
100 162
101 162
102 162
103 162
104 162
105 162
107 162
108 162
109 162
110 162
111 162
112 162
113 162
114 162
127 162
128 162
129 162
130 162
131 162
132 162
133 162
134 162
135 162
137 162
138 162
159 162
160 162
161 162
163 162
164 162
165 162
167 162
168 162
169 162
170 162
171 162
172 162
173 162
202 162
203 162
204 162
205 162
207 162
208 162
209 162
210 162
211 162
212 162
227 162
228 162
229 162
230 162
231 162
232 162
233 162
234 162
235 162
237 162
238 162
239 162
240 162
241 162
242 162
243 162
244 162
245 162
247 162
248 162
1 163
8 163
9 163
10 163
25 163
57 163
58 163
72 163
73 163
74 163
75 163
77 163
78 163
79 163
80 163
81 163
82 163
83 163
84 163
85 163
87 163
88 163
89 163
90 163
91 163
92 163
93 163
94 163
95 163
97 163
98 163
99 163
100 163
101 163
102 163
103 163
104 163
105 163
107 163
108 163
109 163
110 163
111 163
112 163
113 163
114 163
267 163
268 163
269 163
270 163
271 163
272 163
16 164
19 164
29 164
58 164
159 164
160 164
161 164
162 164
163 164
165 164
167 164
168 164
169 164
170 164
171 164
172 164
173 164
202 164
203 164
204 164
205 164
207 164
208 164
209 164
210 164
211 164
212 164
309 164
310 164
311 164
312 164
313 164
314 164
1 165
8 165
9 165
10 165
15 165
19 165
35 165
58 165
72 165
73 165
74 165
75 165
77 165
78 165
79 165
80 165
81 165
82 165
83 165
84 165
85 165
87 165
88 165
89 165
90 165
91 165
92 165
93 165
94 165
95 165
97 165
98 165
99 165
100 165
101 165
102 165
103 165
104 165
105 165
107 165
108 165
109 165
110 165
111 165
112 165
113 165
114 165
153 165
154 165
155 165
202 165
203 165
204 165
205 165
207 165
208 165
209 165
210 165
211 165
212 165
249 165
250 165
251 165
252 165
368 165
369 165
370 165
371 165
372 165
373 165
374 165
376 165
377 165
378 165
379 165
380 165
381 165
1 166
8 166
9 166
10 166
12 166
13 166
15 166
16 166
21 166
22 166
23 166
29 166
38 166
39 166
58 166
72 166
73 166
74 166
75 166
77 166
78 166
79 166
80 166
81 166
82 166
83 166
84 166
85 166
87 166
88 166
89 166
90 166
91 166
92 166
93 166
94 166
95 166
97 166
98 166
99 166
100 166
101 166
102 166
103 166
104 166
105 166
107 166
108 166
109 166
110 166
111 166
112 166
113 166
114 166
127 166
128 166
129 166
130 166
131 166
132 166
133 166
134 166
135 166
137 166
138 166
153 166
154 166
155 166
159 166
160 166
161 166
162 166
163 166
164 166
165 166
167 166
168 166
169 166
170 166
171 166
172 166
173 166
227 166
228 166
229 166
230 166
231 166
232 166
233 166
234 166
235 166
237 166
238 166
239 166
240 166
241 166
242 166
243 166
244 166
245 166
247 166
248 166
309 166
310 166
311 166
312 166
313 166
314 166
407 166
408 166
409 166
410 166
411 166
412 166
413 166
414 166
416 166
417 166
418 166
419 166
420 166
421 166
422 166
423 166
424 166
426 166
427 166
428 166
429 166
430 166
431 166
432 166
433 166
434 166
436 166
437 166
438 166
439 166
440 166
441 166
442 166
443 166
450 166
451 166
452 166
453 166
1 167
8 167
9 167
10 167
16 167
19 167
35 167
58 167
72 167
73 167
74 167
75 167
77 167
78 167
79 167
80 167
81 167
82 167
83 167
84 167
85 167
87 167
88 167
89 167
90 167
91 167
92 167
93 167
94 167
95 167
97 167
98 167
99 167
100 167
101 167
102 167
103 167
104 167
105 167
107 167
108 167
109 167
110 167
111 167
112 167
113 167
114 167
159 167
160 167
161 167
162 167
163 167
164 167
165 167
168 167
169 167
170 167
171 167
172 167
173 167
202 167
203 167
204 167
205 167
207 167
208 167
209 167
210 167
211 167
212 167
249 167
250 167
251 167
252 167
368 167
369 167
370 167
371 167
372 167
373 167
374 167
376 167
377 167
378 167
379 167
380 167
381 167
1 168
8 168
9 168
10 168
12 168
13 168
15 168
16 168
21 168
22 168
23 168
26 168
27 168
29 168
35 168
38 168
39 168
58 168
72 168
73 168
74 168
75 168
77 168
78 168
79 168
80 168
81 168
82 168
83 168
84 168
85 168
87 168
88 168
89 168
90 168
91 168
92 168
93 168
94 168
95 168
97 168
98 168
99 168
100 168
101 168
102 168
103 168
104 168
105 168
107 168
108 168
109 168
110 168
111 168
112 168
113 168
114 168
127 168
128 168
129 168
130 168
131 168
132 168
133 168
134 168
135 168
137 168
138 168
153 168
154 168
155 168
159 168
160 168
161 168
162 168
163 168
164 168
165 168
167 168
169 168
170 168
171 168
172 168
173 168
174 168
175 168
227 168
228 168
229 168
230 168
231 168
232 168
233 168
234 168
235 168
237 168
238 168
239 168
240 168
241 168
242 168
243 168
244 168
245 168
247 168
248 168
249 168
250 168
251 168
252 168
276 168
277 168
278 168
279 168
280 168
281 168
282 168
283 168
284 168
286 168
287 168
288 168
289 168
290 168
291 168
292 168
293 168
294 168
310 168
311 168
312 168
313 168
314 168
368 168
369 168
370 168
371 168
372 168
373 168
374 168
376 168
377 168
378 168
379 168
380 168
381 168
407 168
408 168
409 168
410 168
411 168
412 168
413 168
414 168
416 168
417 168
418 168
419 168
420 168
421 168
422 168
423 168
424 168
426 168
427 168
428 168
429 168
430 168
431 168
432 168
433 168
434 168
436 168
437 168
438 168
439 168
440 168
441 168
442 168
443 168
450 168
451 168
452 168
453 168
1 169
2 169
3 169
4 169
5 169
6 169
7 169
8 169
9 169
10 169
11 169
12 169
13 169
14 169
15 169
16 169
17 169
18 169
19 169
20 169
21 169
22 169
23 169
24 169
25 169
26 169
27 169
28 169
29 169
30 169
31 169
32 169
33 169
34 169
35 169
36 169
37 169
38 169
39 169
40 169
41 169
42 169
43 169
44 169
45 169
46 169
47 169
48 169
49 169
50 169
51 169
52 169
53 169
54 169
118 169
119 169
120 169
121 169
122 169
139 169
140 169
141 169
142 169
143 169
144 169
157 169
257 169
296 169
297 169
298 169
45 170
58 170
45 171
58 171
45 172
58 172
58 173
45 174
58 174
45 175
58 175
30 176
322 176
323 176
329 176
330 176
334 176
351 176
30 177
322 177
323 177
329 177
330 177
334 177
351 177
30 178
322 178
323 178
329 178
330 178
334 178
351 178
1 179
2 179
3 179
4 179
5 179
6 179
7 179
8 179
9 179
10 179
11 179
12 179
13 179
14 179
15 179
16 179
17 179
18 179
19 179
20 179
21 179
22 179
23 179
24 179
25 179
26 179
27 179
28 179
29 179
30 179
31 179
32 179
33 179
34 179
35 179
36 179
37 179
38 179
39 179
40 179
41 179
42 179
43 179
44 179
45 179
46 179
47 179
48 179
49 179
50 179
51 179
52 179
53 179
54 179
58 179
159 179
160 179
161 179
162 179
163 179
164 179
165 179
167 179
168 179
169 179
170 179
171 179
172 179
173 179
202 179
203 179
204 179
205 179
207 179
208 179
209 179
210 179
211 179
212 179
213 179
214 179
310 179
311 179
312 179
313 179
314 179
45 180
58 180
26 181
27 181
58 181
276 181
277 181
278 181
279 181
280 181
281 181
282 181
283 181
284 181
286 181
287 181
288 181
289 181
290 181
291 181
292 181
293 181
294 181
310 181
19 182
58 182
202 182
203 182
204 182
205 182
207 182
208 182
209 182
210 182
211 182
212 182
1 183
2 183
8 183
9 183
10 183
12 183
13 183
16 183
17 183
18 183
19 183
26 183
27 183
29 183
72 183
73 183
74 183
75 183
77 183
78 183
79 183
80 183
81 183
82 183
83 183
84 183
85 183
87 183
88 183
89 183
90 183
91 183
92 183
93 183
94 183
95 183
97 183
98 183
99 183
100 183
101 183
102 183
103 183
104 183
105 183
107 183
108 183
109 183
110 183
111 183
112 183
113 183
114 183
127 183
128 183
129 183
130 183
131 183
132 183
133 183
134 183
135 183
137 183
138 183
159 183
160 183
161 183
162 183
163 183
164 183
165 183
167 183
168 183
169 183
170 183
171 183
172 183
173 183
174 183
175 183
177 183
178 183
179 183
180 183
181 183
182 183
184 183
185 183
187 183
188 183
189 183
190 183
191 183
192 183
193 183
194 183
195 183
197 183
198 183
199 183
200 183
201 183
202 183
203 183
204 183
205 183
207 183
208 183
209 183
210 183
211 183
212 183
213 183
214 183
276 183
277 183
278 183
279 183
280 183
281 183
282 183
283 183
284 183
286 183
287 183
288 183
289 183
290 183
291 183
292 183
293 183
294 183
310 183
311 183
312 183
313 183
314 183
29 184
310 184
311 184
312 184
313 184
314 184
29 185
310 185
311 185
312 185
313 185
314 185
16 186
29 186
45 186
58 186
159 186
160 186
161 186
162 186
163 186
164 186
165 186
167 186
168 186
169 186
170 186
171 186
172 186
173 186
310 186
311 186
312 186
313 186
314 186
30 187
31 187
32 187
58 187
318 187
319 187
320 187
321 187
322 187
323 187
324 187
326 187
327 187
328 187
329 187
330 187
331 187
332 187
333 187
334 187
336 187
337 187
338 187
339 187
340 187
341 187
342 187
343 187
344 187
346 187
347 187
348 187
349 187
350 187
351 187
1 188
2 188
3 188
4 188
5 188
6 188
7 188
8 188
9 188
10 188
11 188
12 188
13 188
14 188
15 188
16 188
17 188
18 188
19 188
20 188
21 188
22 188
23 188
24 188
25 188
26 188
27 188
28 188
29 188
30 188
31 188
32 188
33 188
34 188
35 188
36 188
37 188
38 188
39 188
40 188
41 188
42 188
43 188
44 188
45 188
46 188
47 188
48 188
49 188
50 188
51 188
52 188
53 188
54 188
58 188
72 188
73 188
74 188
75 188
77 188
78 188
79 188
80 188
81 188
82 188
83 188
84 188
85 188
87 188
88 188
89 188
90 188
91 188
92 188
93 188
94 188
95 188
97 188
98 188
99 188
100 188
101 188
102 188
103 188
104 188
105 188
107 188
108 188
109 188
110 188
111 188
112 188
113 188
114 188
127 188
128 188
129 188
130 188
131 188
132 188
133 188
134 188
135 188
137 188
138 188
139 188
140 188
141 188
142 188
143 188
144 188
159 188
160 188
161 188
162 188
163 188
164 188
165 188
167 188
168 188
169 188
170 188
171 188
172 188
173 188
177 188
178 188
179 188
180 188
181 188
182 188
183 188
184 188
185 188
187 188
189 188
190 188
191 188
192 188
193 188
194 188
195 188
197 188
198 188
199 188
200 188
201 188
202 188
203 188
204 188
205 188
207 188
208 188
209 188
210 188
211 188
212 188
213 188
214 188
249 188
250 188
251 188
252 188
276 188
277 188
278 188
279 188
280 188
281 188
282 188
283 188
284 188
286 188
287 188
288 188
289 188
290 188
291 188
292 188
293 188
294 188
310 188
311 188
312 188
313 188
314 188
323 188
329 188
341 188
351 188
368 188
369 188
370 188
371 188
372 188
373 188
374 188
376 188
377 188
378 188
379 188
380 188
381 188
58 189
58 190
29 191
310 191
311 191
312 191
313 191
314 191
58 192
58 193
29 194
310 194
311 194
312 194
313 194
314 194
58 195
58 196
329 196
351 196
19 197
26 197
27 197
29 197
188 197
202 197
203 197
204 197
205 197
207 197
208 197
209 197
210 197
211 197
212 197
213 197
214 197
276 197
277 197
278 197
279 197
280 197
281 197
282 197
283 197
284 197
286 197
287 197
288 197
289 197
290 197
291 197
292 197
293 197
294 197
310 197
311 197
312 197
313 197
314 197
19 198
29 198
58 198
139 198
140 198
141 198
142 198
143 198
144 198
202 198
203 198
204 198
205 198
207 198
208 198
209 198
210 198
211 198
212 198
310 198
311 198
312 198
313 198
314 198
4 199
38 199
39 199
45 199
58 199
393 199
394 199
396 199
397 199
398 199
399 199
400 199
401 199
402 199
403 199
407 199
408 199
409 199
410 199
411 199
412 199
413 199
414 199
416 199
417 199
418 199
419 199
420 199
421 199
422 199
423 199
424 199
426 199
427 199
428 199
429 199
430 199
431 199
432 199
433 199
434 199
436 199
437 199
438 199
439 199
440 199
441 199
442 199
443 199
450 199
451 199
452 199
453 199
1 200
2 200
3 200
4 200
5 200
6 200
7 200
8 200
9 200
10 200
11 200
12 200
13 200
14 200
15 200
16 200
17 200
18 200
19 200
20 200
21 200
22 200
23 200
24 200
25 200
26 200
27 200
28 200
29 200
30 200
31 200
32 200
33 200
34 200
35 200
36 200
37 200
38 200
39 200
40 200
41 200
42 200
43 200
44 200
45 200
46 200
47 200
48 200
49 200
50 200
51 200
52 200
53 200
54 200
58 200
139 200
140 200
141 200
142 200
143 200
144 200
1 201
2 201
3 201
4 201
5 201
6 201
7 201
8 201
9 201
10 201
11 201
12 201
13 201
14 201
15 201
16 201
17 201
18 201
19 201
20 201
21 201
22 201
23 201
24 201
25 201
26 201
27 201
28 201
29 201
30 201
31 201
32 201
33 201
34 201
35 201
36 201
37 201
38 201
39 201
40 201
41 201
42 201
43 201
44 201
45 201
46 201
47 201
48 201
49 201
50 201
51 201
52 201
53 201
54 201
58 201
139 201
140 201
141 201
142 201
143 201
144 201
58 202
1 203
2 203
3 203
4 203
5 203
6 203
7 203
8 203
9 203
10 203
11 203
12 203
13 203
14 203
15 203
16 203
17 203
18 203
19 203
20 203
21 203
22 203
23 203
24 203
25 203
26 203
27 203
28 203
29 203
30 203
31 203
32 203
33 203
34 203
35 203
36 203
37 203
38 203
39 203
40 203
41 203
42 203
43 203
44 203
45 203
46 203
47 203
48 203
49 203
50 203
51 203
52 203
53 203
54 203
57 203
58 203
63 203
64 203
65 203
67 203
68 203
69 203
70 203
71 203
72 203
73 203
74 203
75 203
77 203
78 203
79 203
80 203
81 203
82 203
83 203
84 203
85 203
87 203
88 203
89 203
90 203
91 203
92 203
93 203
94 203
95 203
97 203
98 203
99 203
100 203
101 203
102 203
103 203
104 203
105 203
107 203
108 203
109 203
110 203
111 203
112 203
113 203
114 203
123 203
124 203
125 203
202 203
204 203
205 203
207 203
208 203
209 203
210 203
211 203
212 203
213 203
214 203
249 203
250 203
251 203
252 203
267 203
268 203
269 203
270 203
271 203
272 203
309 203
310 203
311 203
312 203
313 203
314 203
318 203
319 203
320 203
321 203
322 203
323 203
324 203
326 203
327 203
328 203
329 203
330 203
331 203
332 203
333 203
334 203
336 203
337 203
338 203
339 203
340 203
341 203
342 203
343 203
344 203
346 203
347 203
348 203
349 203
350 203
351 203
368 203
369 203
370 203
371 203
372 203
373 203
374 203
376 203
377 203
378 203
379 203
380 203
381 203
1 204
2 204
3 204
4 204
5 204
6 204
7 204
8 204
9 204
10 204
11 204
12 204
13 204
14 204
15 204
16 204
17 204
18 204
19 204
20 204
21 204
22 204
23 204
24 204
25 204
26 204
27 204
28 204
29 204
30 204
31 204
32 204
33 204
34 204
35 204
36 204
37 204
38 204
39 204
40 204
41 204
42 204
43 204
44 204
45 204
46 204
47 204
48 204
49 204
50 204
51 204
52 204
53 204
54 204
55 204
56 204
57 204
58 204
59 204
60 204
61 204
62 204
63 204
64 204
65 204
67 204
159 204
160 204
161 204
162 204
163 204
164 204
165 204
167 204
168 204
169 204
170 204
171 204
172 204
173 204
249 204
250 204
251 204
252 204
267 204
268 204
269 204
270 204
271 204
272 204
318 204
319 204
320 204
321 204
322 204
323 204
324 204
326 204
327 204
328 204
329 204
330 204
331 204
332 204
333 204
334 204
336 204
337 204
338 204
339 204
340 204
341 204
342 204
343 204
344 204
346 204
347 204
348 204
349 204
350 204
351 204
1 205
2 205
3 205
4 205
5 205
6 205
7 205
8 205
9 205
10 205
11 205
12 205
13 205
14 205
15 205
16 205
17 205
18 205
19 205
20 205
21 205
22 205
23 205
24 205
25 205
26 205
27 205
28 205
29 205
30 205
31 205
32 205
33 205
34 205
35 205
36 205
37 205
38 205
39 205
40 205
41 205
42 205
43 205
44 205
45 205
46 205
47 205
48 205
49 205
50 205
51 205
52 205
53 205
54 205
55 205
56 205
57 205
58 205
59 205
60 205
61 205
62 205
63 205
64 205
65 205
67 205
68 205
69 205
70 205
71 205
72 205
73 205
74 205
75 205
77 205
78 205
79 205
80 205
81 205
82 205
83 205
84 205
85 205
87 205
88 205
89 205
90 205
91 205
92 205
93 205
94 205
95 205
97 205
98 205
99 205
100 205
101 205
102 205
103 205
104 205
105 205
107 205
108 205
109 205
110 205
111 205
112 205
113 205
114 205
139 205
140 205
141 205
142 205
143 205
144 205
159 205
160 205
161 205
162 205
163 205
164 205
165 205
167 205
168 205
169 205
170 205
171 205
172 205
173 205
267 205
268 205
269 205
270 205
271 205
272 205
309 205
310 205
311 205
312 205
313 205
314 205
318 205
319 205
320 205
321 205
322 205
323 205
324 205
326 205
327 205
328 205
329 205
330 205
331 205
332 205
333 205
334 205
336 205
337 205
338 205
339 205
340 205
341 205
342 205
343 205
344 205
346 205
347 205
348 205
349 205
350 205
351 205
368 205
369 205
370 205
371 205
372 205
373 205
374 205
376 205
377 205
378 205
379 205
380 205
381 205
1 206
2 206
3 206
4 206
5 206
6 206
7 206
8 206
9 206
10 206
11 206
12 206
13 206
14 206
15 206
16 206
17 206
18 206
19 206
20 206
21 206
22 206
23 206
24 206
25 206
26 206
27 206
28 206
29 206
30 206
31 206
32 206
33 206
34 206
35 206
36 206
37 206
38 206
39 206
40 206
41 206
42 206
43 206
44 206
45 206
46 206
47 206
48 206
49 206
50 206
51 206
52 206
53 206
54 206
55 206
56 206
58 206
59 206
60 206
61 206
62 206
63 206
64 206
65 206
67 206
72 206
73 206
74 206
75 206
77 206
78 206
79 206
80 206
81 206
82 206
83 206
84 206
85 206
87 206
88 206
89 206
90 206
91 206
92 206
93 206
94 206
95 206
97 206
98 206
99 206
100 206
101 206
102 206
103 206
104 206
105 206
107 206
108 206
109 206
110 206
111 206
112 206
113 206
114 206
159 206
160 206
161 206
162 206
163 206
164 206
165 206
167 206
168 206
169 206
170 206
171 206
172 206
173 206
309 206
310 206
311 206
312 206
313 206
314 206
318 206
319 206
320 206
321 206
322 206
323 206
324 206
326 206
327 206
328 206
329 206
330 206
331 206
332 206
333 206
334 206
336 206
337 206
338 206
339 206
340 206
341 206
342 206
343 206
344 206
346 206
347 206
348 206
349 206
350 206
351 206
368 206
369 206
370 206
371 206
372 206
373 206
374 206
376 206
377 206
378 206
379 206
380 206
381 206
1 207
2 207
3 207
4 207
5 207
6 207
7 207
8 207
9 207
10 207
11 207
12 207
13 207
14 207
15 207
16 207
17 207
18 207
19 207
20 207
21 207
22 207
23 207
24 207
25 207
26 207
27 207
28 207
29 207
30 207
31 207
32 207
33 207
34 207
35 207
36 207
37 207
38 207
39 207
40 207
41 207
42 207
43 207
44 207
45 207
46 207
47 207
48 207
49 207
50 207
51 207
52 207
53 207
54 207
57 207
58 207
63 207
64 207
65 207
67 207
68 207
71 207
72 207
73 207
74 207
75 207
77 207
78 207
79 207
80 207
81 207
82 207
83 207
84 207
85 207
87 207
88 207
89 207
90 207
91 207
92 207
93 207
94 207
95 207
97 207
98 207
99 207
100 207
101 207
102 207
103 207
104 207
105 207
107 207
108 207
109 207
110 207
111 207
112 207
113 207
114 207
123 207
124 207
125 207
127 207
128 207
129 207
130 207
131 207
132 207
133 207
134 207
135 207
137 207
138 207
139 207
140 207
141 207
142 207
143 207
144 207
153 207
154 207
155 207
159 207
160 207
161 207
162 207
163 207
164 207
165 207
167 207
168 207
169 207
170 207
171 207
172 207
173 207
174 207
188 207
203 207
209 207
213 207
267 207
268 207
269 207
270 207
271 207
272 207
276 207
277 207
278 207
279 207
280 207
281 207
282 207
283 207
284 207
286 207
287 207
288 207
289 207
290 207
291 207
292 207
293 207
294 207
310 207
311 207
312 207
313 207
314 207
318 207
319 207
320 207
321 207
322 207
323 207
324 207
326 207
327 207
328 207
329 207
330 207
331 207
332 207
333 207
334 207
336 207
337 207
338 207
339 207
340 207
341 207
342 207
343 207
344 207
346 207
347 207
348 207
349 207
350 207
351 207
368 207
369 207
370 207
371 207
372 207
373 207
374 207
376 207
377 207
378 207
379 207
380 207
381 207
407 207
408 207
409 207
410 207
411 207
412 207
413 207
414 207
416 207
417 207
418 207
419 207
420 207
421 207
422 207
423 207
424 207
426 207
427 207
428 207
429 207
431 207
432 207
433 207
434 207
436 207
437 207
438 207
439 207
440 207
441 207
442 207
443 207
450 207
451 207
452 207
453 207
7 208
16 208
19 208
30 208
31 208
32 208
63 208
64 208
65 208
67 208
68 208
69 208
70 208
71 208
118 208
119 208
120 208
121 208
122 208
159 208
160 208
161 208
162 208
163 208
164 208
165 208
167 208
168 208
169 208
170 208
171 208
172 208
173 208
174 208
175 208
202 208
203 208
204 208
205 208
207 208
209 208
210 208
211 208
212 208
213 208
318 208
319 208
320 208
321 208
322 208
323 208
324 208
326 208
327 208
328 208
329 208
330 208
331 208
332 208
333 208
334 208
336 208
337 208
338 208
339 208
340 208
341 208
342 208
343 208
344 208
346 208
347 208
348 208
349 208
350 208
351 208
1 209
2 209
3 209
4 209
5 209
6 209
7 209
8 209
9 209
10 209
11 209
12 209
13 209
14 209
15 209
16 209
17 209
18 209
19 209
20 209
21 209
22 209
23 209
24 209
25 209
26 209
27 209
28 209
29 209
30 209
31 209
32 209
33 209
34 209
35 209
36 209
37 209
38 209
39 209
40 209
41 209
42 209
43 209
44 209
45 209
46 209
47 209
48 209
49 209
50 209
51 209
52 209
53 209
54 209
63 209
64 209
65 209
67 209
118 209
119 209
120 209
121 209
122 209
1 210
2 210
3 210
4 210
5 210
6 210
7 210
8 210
9 210
10 210
11 210
12 210
13 210
14 210
15 210
16 210
17 210
18 210
19 210
20 210
21 210
22 210
23 210
24 210
25 210
26 210
27 210
28 210
29 210
30 210
31 210
32 210
33 210
34 210
35 210
36 210
37 210
38 210
39 210
40 210
41 210
42 210
43 210
44 210
45 210
46 210
47 210
48 210
49 210
50 210
51 210
52 210
53 210
54 210
55 210
56 210
57 210
58 210
59 210
60 210
61 210
62 210
63 210
64 210
65 210
67 210
68 210
69 210
70 210
71 210
118 210
119 210
120 210
121 210
122 210
123 210
124 210
125 210
139 210
140 210
141 210
142 210
143 210
144 210
157 210
159 210
160 210
161 210
162 210
163 210
164 210
165 210
167 210
168 210
169 210
170 210
171 210
172 210
173 210
213 210
214 210
227 210
228 210
229 210
230 210
231 210
232 210
233 210
234 210
235 210
237 210
238 210
239 210
240 210
241 210
242 210
243 210
244 210
245 210
247 210
248 210
249 210
250 210
251 210
252 210
257 210
267 210
268 210
269 210
270 210
271 210
272 210
296 210
297 210
298 210
309 210
310 210
311 210
312 210
313 210
314 210
318 210
319 210
320 210
321 210
322 210
323 210
324 210
326 210
327 210
328 210
329 210
330 210
331 210
332 210
333 210
334 210
336 210
337 210
338 210
339 210
340 210
341 210
342 210
343 210
344 210
346 210
347 210
348 210
349 210
350 210
351 210
368 210
369 210
370 210
371 210
372 210
373 210
374 210
376 210
377 210
378 210
379 210
380 210
381 210
3 211
118 211
119 211
120 211
121 211
122 211
139 211
140 211
141 211
142 211
143 211
144 211
157 211
257 211
296 211
297 211
298 211
118 212
119 212
120 212
121 212
122 212
1 213
2 213
3 213
4 213
5 213
6 213
7 213
8 213
9 213
10 213
11 213
12 213
13 213
14 213
15 213
16 213
17 213
18 213
19 213
20 213
21 213
22 213
23 213
24 213
25 213
26 213
27 213
28 213
29 213
30 213
31 213
32 213
33 213
34 213
35 213
36 213
37 213
38 213
39 213
40 213
41 213
42 213
43 213
44 213
45 213
46 213
47 213
48 213
49 213
50 213
51 213
52 213
53 213
54 213
58 213
63 213
64 213
65 213
67 213
159 213
160 213
161 213
162 213
163 213
164 213
165 213
167 213
168 213
169 213
170 213
171 213
172 213
173 213
318 213
319 213
320 213
321 213
322 213
323 213
324 213
326 213
327 213
328 213
329 213
330 213
331 213
332 213
333 213
334 213
336 213
337 213
338 213
339 213
340 213
341 213
342 213
343 213
344 213
346 213
347 213
348 213
349 213
350 213
351 213
368 213
369 213
370 213
371 213
372 213
373 213
374 213
376 213
377 213
378 213
379 213
380 213
381 213
1 214
2 214
3 214
4 214
5 214
6 214
7 214
8 214
9 214
10 214
11 214
12 214
13 214
14 214
15 214
16 214
17 214
18 214
19 214
20 214
21 214
22 214
23 214
24 214
25 214
26 214
27 214
28 214
29 214
30 214
31 214
32 214
33 214
34 214
35 214
36 214
37 214
38 214
39 214
40 214
41 214
42 214
43 214
44 214
45 214
46 214
47 214
48 214
49 214
50 214
51 214
52 214
53 214
54 214
58 214
63 214
64 214
65 214
67 214
318 214
319 214
320 214
321 214
322 214
323 214
324 214
326 214
327 214
328 214
329 214
330 214
331 214
332 214
333 214
334 214
336 214
337 214
338 214
339 214
340 214
341 214
342 214
343 214
344 214
346 214
347 214
348 214
349 214
350 214
351 214
368 214
369 214
370 214
371 214
372 214
373 214
374 214
376 214
377 214
378 214
379 214
380 214
381 214
16 215
30 215
31 215
32 215
35 215
45 215
58 215
159 215
160 215
161 215
162 215
163 215
164 215
165 215
167 215
168 215
169 215
170 215
171 215
172 215
173 215
249 215
250 215
251 215
252 215
314 215
318 215
319 215
320 215
321 215
322 215
323 215
324 215
326 215
327 215
328 215
329 215
330 215
331 215
332 215
333 215
334 215
336 215
337 215
338 215
339 215
340 215
341 215
342 215
343 215
344 215
346 215
347 215
348 215
349 215
350 215
351 215
368 215
369 215
370 215
371 215
372 215
373 215
374 215
376 215
377 215
378 215
379 215
380 215
381 215
7 216
16 216
30 216
31 216
32 216
35 216
45 216
58 216
63 216
64 216
65 216
67 216
159 216
160 216
161 216
162 216
163 216
164 216
165 216
167 216
168 216
169 216
170 216
171 216
172 216
173 216
249 216
250 216
251 216
252 216
314 216
318 216
319 216
320 216
321 216
322 216
323 216
324 216
326 216
327 216
328 216
329 216
330 216
331 216
332 216
333 216
334 216
336 216
337 216
338 216
339 216
340 216
341 216
342 216
343 216
344 216
346 216
347 216
348 216
349 216
350 216
351 216
368 216
369 216
370 216
371 216
372 216
373 216
374 216
376 216
377 216
378 216
379 216
380 216
381 216
30 217
31 217
32 217
35 217
45 217
58 217
249 217
250 217
251 217
252 217
318 217
319 217
320 217
321 217
322 217
323 217
324 217
326 217
327 217
328 217
329 217
330 217
331 217
332 217
333 217
334 217
336 217
337 217
338 217
339 217
340 217
341 217
342 217
343 217
344 217
346 217
347 217
348 217
349 217
350 217
351 217
368 217
369 217
370 217
371 217
372 217
373 217
374 217
376 217
377 217
378 217
379 217
380 217
381 217
45 218
58 218
45 219
58 219
45 220
58 220
45 221
58 221
7 222
26 222
27 222
63 222
64 222
65 222
67 222
276 222
277 222
278 222
279 222
280 222
281 222
282 222
283 222
284 222
286 222
287 222
288 222
289 222
290 222
291 222
292 222
293 222
294 222
7 223
16 223
30 223
31 223
32 223
45 223
58 223
63 223
64 223
65 223
67 223
159 223
160 223
161 223
162 223
163 223
164 223
165 223
167 223
168 223
169 223
170 223
171 223
172 223
173 223
249 223
250 223
251 223
252 223
318 223
319 223
320 223
321 223
322 223
323 223
324 223
326 223
327 223
328 223
329 223
330 223
331 223
332 223
333 223
334 223
336 223
337 223
338 223
339 223
340 223
341 223
342 223
343 223
344 223
346 223
347 223
348 223
349 223
350 223
351 223
7 224
16 224
30 224
31 224
32 224
35 224
63 224
64 224
65 224
67 224
159 224
160 224
161 224
162 224
163 224
164 224
165 224
167 224
168 224
169 224
170 224
171 224
172 224
173 224
318 224
319 224
320 224
321 224
322 224
323 224
324 224
326 224
327 224
328 224
329 224
330 224
331 224
332 224
333 224
334 224
336 224
337 224
338 224
339 224
340 224
341 224
342 224
343 224
344 224
346 224
347 224
348 224
349 224
350 224
351 224
368 224
369 224
370 224
371 224
372 224
373 224
374 224
376 224
377 224
378 224
379 224
380 224
381 224
7 225
30 225
31 225
32 225
35 225
63 225
64 225
65 225
67 225
318 225
319 225
320 225
321 225
322 225
323 225
324 225
326 225
327 225
328 225
329 225
330 225
331 225
332 225
333 225
334 225
336 225
337 225
338 225
339 225
340 225
341 225
342 225
343 225
344 225
346 225
347 225
348 225
349 225
350 225
351 225
368 225
369 225
370 225
371 225
372 225
373 225
374 225
376 225
377 225
378 225
379 225
380 225
381 225
45 226
58 226
45 227
58 227
45 228
58 228
45 229
58 229
45 230
58 230
45 231
58 231
45 232
58 232
45 233
58 233
45 234
58 234
45 235
58 235
45 236
58 236
45 237
58 237
45 238
58 238
45 239
58 239
58 240
58 241
58 242
58 243
58 244
58 245
58 246
58 247
58 248
1 249
2 249
3 249
4 249
5 249
6 249
7 249
8 249
9 249
10 249
11 249
12 249
13 249
14 249
15 249
16 249
17 249
18 249
19 249
20 249
21 249
22 249
23 249
24 249
25 249
26 249
27 249
28 249
29 249
30 249
31 249
32 249
33 249
34 249
35 249
36 249
37 249
38 249
39 249
40 249
41 249
42 249
43 249
44 249
45 249
46 249
47 249
48 249
49 249
50 249
51 249
52 249
53 249
54 249
55 249
56 249
58 249
59 249
60 249
61 249
62 249
118 249
119 249
120 249
121 249
122 249
139 249
140 249
141 249
142 249
143 249
144 249
157 249
257 249
296 249
297 249
298 249
3 250
58 250
118 250
119 250
120 250
121 250
122 250
139 250
140 250
141 250
142 250
143 250
144 250
157 250
257 250
296 250
297 250
298 250
1 251
2 251
3 251
4 251
5 251
6 251
7 251
8 251
9 251
10 251
11 251
12 251
13 251
14 251
15 251
16 251
17 251
18 251
19 251
20 251
21 251
22 251
23 251
24 251
25 251
26 251
27 251
28 251
29 251
30 251
31 251
32 251
33 251
34 251
35 251
36 251
37 251
38 251
39 251
40 251
41 251
42 251
43 251
44 251
45 251
46 251
47 251
48 251
49 251
50 251
51 251
52 251
53 251
54 251
1 252
2 252
3 252
4 252
5 252
6 252
7 252
8 252
9 252
10 252
11 252
12 252
13 252
14 252
15 252
16 252
17 252
18 252
19 252
20 252
21 252
22 252
23 252
24 252
25 252
26 252
27 252
28 252
29 252
30 252
31 252
32 252
33 252
34 252
35 252
36 252
37 252
38 252
39 252
40 252
41 252
42 252
43 252
44 252
45 252
46 252
47 252
48 252
49 252
50 252
51 252
52 252
53 252
54 252
58 252
118 252
119 252
120 252
121 252
122 252
139 252
140 252
141 252
142 252
143 252
144 252
157 252
249 252
250 252
251 252
257 252
296 252
297 252
298 252
3 253
118 253
119 253
120 253
121 253
122 253
139 253
140 253
141 253
142 253
143 253
144 253
157 253
257 253
296 253
297 253
298 253
3 254
118 254
119 254
120 254
121 254
122 254
139 254
140 254
141 254
142 254
143 254
144 254
157 254
257 254
296 254
297 254
298 254
3 255
118 255
119 255
120 255
121 255
122 255
139 255
140 255
141 255
142 255
143 255
144 255
157 255
257 255
296 255
297 255
298 255
3 256
118 256
119 256
120 256
121 256
122 256
139 256
140 256
141 256
142 256
143 256
144 256
157 256
257 256
296 256
297 256
298 256
3 257
118 257
119 257
120 257
121 257
122 257
139 257
140 257
141 257
142 257
143 257
144 257
157 257
296 257
297 257
298 257
3 258
157 258
296 258
297 258
298 258
388 258
404 258
3 259
118 259
119 259
120 259
121 259
122 259
296 259
297 259
298 259
352 259
353 259
354 259
404 259
3 260
40 260
68 260
69 260
70 260
71 260
118 260
119 260
120 260
121 260
122 260
296 260
297 260
298 260
352 260
353 260
354 260
404 260
3 261
40 261
68 261
69 261
70 261
71 261
118 261
119 261
120 261
121 261
122 261
296 261
297 261
298 261
352 261
353 261
354 261
404 261
2 262
3 262
68 262
69 262
70 262
71 262
118 262
119 262
120 262
121 262
122 262
181 262
188 262
213 262
296 262
297 262
298 262
352 262
353 262
354 262
404 262
1 263
2 263
3 263
4 263
5 263
6 263
7 263
8 263
9 263
10 263
11 263
12 263
13 263
14 263
15 263
16 263
17 263
18 263
19 263
20 263
21 263
22 263
23 263
24 263
25 263
26 263
27 263
28 263
29 263
30 263
31 263
32 263
33 263
34 263
35 263
36 263
37 263
38 263
39 263
40 263
41 263
42 263
43 263
44 263
45 263
46 263
47 263
48 263
49 263
50 263
51 263
52 263
53 263
54 263
118 263
119 263
120 263
121 263
122 263
157 263
352 263
353 263
354 263
1 264
2 264
3 264
4 264
5 264
6 264
7 264
8 264
9 264
10 264
11 264
12 264
13 264
14 264
15 264
16 264
17 264
18 264
19 264
20 264
21 264
22 264
23 264
24 264
25 264
26 264
27 264
28 264
29 264
30 264
31 264
32 264
33 264
34 264
35 264
36 264
37 264
38 264
39 264
40 264
41 264
42 264
43 264
44 264
45 264
46 264
47 264
48 264
49 264
50 264
51 264
52 264
53 264
54 264
58 264
118 264
119 264
120 264
121 264
122 264
145 264
147 264
157 264
1 265
2 265
3 265
4 265
5 265
6 265
7 265
8 265
9 265
10 265
11 265
12 265
13 265
14 265
15 265
16 265
17 265
18 265
19 265
20 265
21 265
22 265
23 265
24 265
25 265
26 265
27 265
28 265
29 265
30 265
31 265
32 265
33 265
34 265
35 265
36 265
37 265
38 265
39 265
40 265
41 265
42 265
43 265
44 265
45 265
46 265
47 265
48 265
49 265
50 265
51 265
52 265
53 265
54 265
58 265
118 265
119 265
120 265
121 265
122 265
145 265
147 265
157 265
3 266
118 266
119 266
120 266
121 266
122 266
139 266
140 266
141 266
142 266
143 266
144 266
157 266
257 266
296 266
297 266
298 266
1 267
2 267
3 267
4 267
5 267
6 267
7 267
8 267
9 267
10 267
11 267
12 267
13 267
14 267
15 267
16 267
17 267
18 267
19 267
20 267
21 267
22 267
23 267
24 267
25 267
26 267
27 267
28 267
29 267
30 267
31 267
32 267
33 267
34 267
35 267
36 267
37 267
38 267
39 267
40 267
41 267
42 267
43 267
44 267
45 267
46 267
47 267
48 267
49 267
50 267
51 267
52 267
53 267
54 267
58 267
63 267
64 267
65 267
67 267
1 268
2 268
3 268
4 268
5 268
6 268
7 268
8 268
9 268
10 268
11 268
12 268
13 268
14 268
15 268
16 268
17 268
18 268
19 268
20 268
21 268
22 268
23 268
24 268
25 268
26 268
27 268
28 268
29 268
30 268
31 268
32 268
33 268
34 268
35 268
36 268
37 268
38 268
39 268
40 268
41 268
42 268
43 268
44 268
45 268
46 268
47 268
48 268
49 268
50 268
51 268
52 268
53 268
54 268
63 268
64 268
65 268
67 268
118 268
122 268
139 268
140 268
141 268
142 268
143 268
144 268
157 268
257 268
296 268
297 268
298 268
58 269
58 270
58 271
1 272
2 272
3 272
4 272
5 272
6 272
7 272
8 272
9 272
10 272
11 272
12 272
13 272
14 272
15 272
16 272
17 272
18 272
19 272
20 272
21 272
22 272
23 272
24 272
25 272
26 272
27 272
28 272
29 272
30 272
31 272
32 272
33 272
34 272
35 272
36 272
37 272
38 272
39 272
40 272
41 272
42 272
43 272
44 272
45 272
46 272
47 272
48 272
49 272
50 272
51 272
52 272
53 272
54 272
58 272
404 272
7 273
30 273
31 273
32 273
35 273
63 273
64 273
65 273
67 273
318 273
319 273
320 273
321 273
322 273
323 273
324 273
326 273
327 273
328 273
329 273
330 273
331 273
332 273
333 273
334 273
336 273
337 273
338 273
339 273
340 273
341 273
342 273
343 273
344 273
346 273
347 273
348 273
349 273
350 273
351 273
368 273
369 273
370 273
371 273
372 273
373 273
374 273
376 273
377 273
378 273
379 273
380 273
381 273
35 274
368 274
369 274
370 274
371 274
372 274
373 274
374 274
376 274
377 274
378 274
379 274
380 274
381 274
250 275
268 275
323 276
326 276
329 276
330 276
331 276
334 276
336 276
339 276
341 276
349 276
29 277
309 277
310 277
311 277
312 277
313 277
314 277
45 278
392 278
30 279
31 279
32 279
318 279
319 279
320 279
321 279
322 279
323 279
324 279
326 279
327 279
328 279
329 279
330 279
331 279
332 279
333 279
334 279
336 279
337 279
338 279
339 279
340 279
341 279
342 279
343 279
344 279
346 279
347 279
348 279
349 279
350 279
351 279
7 280
25 280
45 280
57 280
63 280
64 280
65 280
67 280
213 280
214 280
249 280
250 280
251 280
252 280
267 280
268 280
269 280
270 280
271 280
272 280
4 281
30 281
31 281
32 281
35 281
58 281
318 281
319 281
320 281
321 281
322 281
323 281
324 281
326 281
327 281
328 281
329 281
330 281
331 281
332 281
333 281
334 281
336 281
337 281
338 281
339 281
340 281
341 281
342 281
343 281
344 281
346 281
347 281
348 281
349 281
350 281
351 281
368 281
369 281
370 281
371 281
372 281
373 281
374 281
376 281
377 281
378 281
379 281
380 281
381 281
392 281
393 281
394 281
396 281
397 281
398 281
399 281
400 281
401 281
402 281
403 281
4 282
7 282
25 282
29 282
35 282
45 282
57 282
58 282
63 282
64 282
65 282
67 282
249 282
250 282
251 282
252 282
267 282
268 282
269 282
270 282
271 282
272 282
309 282
310 282
311 282
312 282
313 282
314 282
318 282
368 282
369 282
370 282
371 282
372 282
373 282
374 282
376 282
377 282
378 282
379 282
380 282
381 282
392 282
393 282
394 282
396 282
397 282
398 282
399 282
400 282
401 282
402 282
403 282
7 283
30 283
31 283
32 283
35 283
45 283
63 283
64 283
65 283
67 283
318 283
319 283
320 283
321 283
322 283
323 283
324 283
326 283
327 283
328 283
329 283
330 283
331 283
332 283
333 283
334 283
336 283
337 283
338 283
339 283
340 283
341 283
342 283
343 283
344 283
346 283
347 283
348 283
349 283
350 283
351 283
368 283
369 283
370 283
371 283
372 283
373 283
374 283
376 283
377 283
378 283
379 283
380 283
381 283
29 284
309 284
310 284
311 284
312 284
313 284
314 284
310 285
398 285
310 286
398 286
1 287
2 287
3 287
4 287
5 287
6 287
7 287
8 287
9 287
10 287
11 287
12 287
13 287
14 287
15 287
16 287
17 287
18 287
19 287
20 287
21 287
22 287
23 287
24 287
25 287
26 287
27 287
28 287
29 287
30 287
31 287
32 287
33 287
34 287
35 287
36 287
37 287
38 287
39 287
40 287
41 287
42 287
43 287
44 287
45 287
46 287
47 287
48 287
49 287
50 287
51 287
52 287
53 287
54 287
71 288
277 288
309 288
314 288
45 289
58 289
45 290
58 290
45 291
58 291
16 292
159 292
160 292
161 292
162 292
163 292
164 292
165 292
167 292
168 292
169 292
170 292
171 292
172 292
173 292
16 293
159 293
160 293
161 293
162 293
163 293
164 293
165 293
167 293
168 293
169 293
170 293
171 293
172 293
173 293
316 294
317 294
296 295
298 295
298 296
118 297
119 297
120 297
121 297
122 297
157 297
118 298
119 298
120 298
121 298
122 298
157 298
16 299
24 299
38 299
39 299
40 299
41 299
68 299
69 299
70 299
71 299
135 299
159 299
160 299
161 299
162 299
163 299
164 299
165 299
167 299
168 299
169 299
170 299
171 299
172 299
173 299
213 299
253 299
254 299
255 299
257 299
310 299
388 299
407 299
408 299
409 299
410 299
411 299
412 299
413 299
414 299
416 299
417 299
418 299
419 299
420 299
421 299
422 299
423 299
424 299
426 299
427 299
428 299
429 299
430 299
431 299
432 299
433 299
434 299
436 299
437 299
438 299
439 299
440 299
441 299
442 299
443 299
444 299
446 299
447 299
448 299
449 299
450 299
451 299
452 299
453 299
454 299
9 300
11 300
12 300
13 300
16 300
24 300
38 300
39 300
40 300
41 300
68 300
69 300
70 300
71 300
79 300
80 300
81 300
82 300
83 300
84 300
85 300
87 300
115 300
117 300
127 300
128 300
129 300
130 300
131 300
132 300
133 300
134 300
135 300
137 300
138 300
159 300
160 300
161 300
162 300
163 300
164 300
165 300
167 300
168 300
169 300
170 300
171 300
172 300
173 300
213 300
253 300
254 300
255 300
257 300
310 300
388 300
407 300
408 300
409 300
410 300
411 300
412 300
413 300
414 300
416 300
417 300
418 300
419 300
420 300
421 300
422 300
423 300
424 300
426 300
427 300
428 300
429 300
430 300
431 300
432 300
433 300
434 300
436 300
437 300
438 300
439 300
440 300
441 300
442 300
443 300
444 300
446 300
447 300
448 300
449 300
450 300
451 300
452 300
453 300
454 300
9 301
40 301
41 301
68 301
69 301
70 301
71 301
84 301
85 301
87 301
442 301
444 301
446 301
447 301
448 301
449 301
454 301
9 302
28 302
40 302
41 302
68 302
69 302
70 302
71 302
84 302
85 302
87 302
118 302
119 302
120 302
121 302
122 302
301 302
303 302
304 302
306 302
307 302
308 302
442 302
444 302
446 302
447 302
448 302
449 302
454 302
40 303
71 303
301 303
68 304
69 304
70 304
71 304
68 305
69 305
70 305
71 305
40 306
41 306
71 306
84 306
442 306
444 306
446 306
447 306
448 306
449 306
454 306
28 307
301 307
302 307
303 307
304 307
306 307
308 307
388 307
40 308
41 308
71 308
301 308
306 308
442 308
444 308
446 308
447 308
448 308
449 308
454 308
58 309
58 310
58 311
58 312
58 313
58 314
58 315
58 316
58 317
58 318
58 319
58 320
58 321
58 322
58 323
58 324
58 325
58 326
58 327
58 328
58 329
58 330
58 331
58 332
58 333
58 334
58 335
58 336
58 337
58 338
58 339
58 340
58 341
58 342
58 343
58 344
58 345
58 346
58 347
58 348
58 349
58 350
58 351
157 352
353 352
354 352
3 353
118 353
122 353
139 353
140 353
141 353
142 353
143 353
144 353
157 353
257 353
296 353
297 353
298 353
3 354
118 354
122 354
139 354
140 354
141 354
142 354
143 354
144 354
157 354
257 354
296 354
297 354
298 354
2 355
16 355
17 355
18 355
29 355
30 355
31 355
32 355
58 355
159 355
160 355
161 355
162 355
163 355
164 355
165 355
167 355
168 355
169 355
170 355
171 355
172 355
173 355
177 355
178 355
179 355
180 355
181 355
182 355
183 355
184 355
185 355
187 355
188 355
189 355
190 355
191 355
192 355
193 355
194 355
195 355
197 355
198 355
199 355
200 355
201 355
262 355
263 355
264 355
265 355
309 355
310 355
311 355
312 355
313 355
314 355
318 355
319 355
320 355
321 355
322 355
323 355
324 355
326 355
327 355
328 355
329 355
330 355
331 355
332 355
333 355
334 355
336 355
337 355
338 355
339 355
340 355
341 355
342 355
343 355
344 355
346 355
347 355
348 355
349 355
350 355
351 355
352 355
353 355
354 355
2 356
16 356
17 356
18 356
29 356
30 356
31 356
32 356
58 356
159 356
160 356
161 356
162 356
163 356
164 356
165 356
167 356
168 356
169 356
170 356
171 356
172 356
173 356
177 356
178 356
179 356
180 356
181 356
182 356
183 356
184 356
185 356
187 356
188 356
189 356
190 356
191 356
192 356
193 356
194 356
195 356
197 356
198 356
199 356
200 356
201 356
262 356
263 356
264 356
265 356
309 356
310 356
311 356
312 356
313 356
314 356
318 356
319 356
320 356
321 356
322 356
323 356
324 356
326 356
327 356
328 356
329 356
330 356
331 356
332 356
333 356
334 356
336 356
337 356
338 356
339 356
340 356
341 356
342 356
343 356
344 356
346 356
347 356
348 356
349 356
350 356
351 356
352 356
353 356
354 356
2 357
16 357
17 357
18 357
29 357
30 357
31 357
32 357
58 357
159 357
160 357
161 357
162 357
163 357
164 357
165 357
167 357
168 357
169 357
170 357
171 357
172 357
173 357
177 357
178 357
179 357
180 357
181 357
182 357
183 357
184 357
185 357
187 357
188 357
189 357
190 357
191 357
192 357
193 357
194 357
195 357
197 357
198 357
199 357
200 357
201 357
262 357
263 357
264 357
265 357
309 357
310 357
311 357
312 357
313 357
314 357
318 357
319 357
320 357
321 357
322 357
323 357
324 357
326 357
327 357
328 357
329 357
330 357
331 357
332 357
333 357
334 357
336 357
337 357
338 357
339 357
340 357
341 357
342 357
343 357
344 357
346 357
347 357
348 357
349 357
350 357
351 357
352 357
353 357
354 357
58 358
58 359
58 360
58 361
58 362
58 363
58 364
58 365
58 366
58 367
58 368
58 369
58 370
58 371
58 372
58 373
58 374
58 375
58 376
58 377
58 378
58 379
58 380
58 381
58 382
58 383
58 384
58 385
58 386
58 387
119 388
120 388
121 388
121 389
122 389
118 390
119 390
120 390
121 390
122 390
157 390
118 391
119 391
120 391
121 391
122 391
157 391
58 392
58 393
58 394
58 395
58 396
58 397
58 398
58 399
58 400
58 401
58 402
58 403
1 404
2 404
3 404
4 404
5 404
6 404
7 404
8 404
9 404
10 404
11 404
12 404
13 404
14 404
15 404
16 404
17 404
18 404
19 404
20 404
21 404
22 404
23 404
24 404
25 404
26 404
27 404
28 404
29 404
30 404
31 404
32 404
33 404
34 404
35 404
36 404
37 404
38 404
39 404
40 404
41 404
42 404
43 404
44 404
45 404
46 404
47 404
48 404
49 404
50 404
51 404
52 404
53 404
54 404
55 404
56 404
58 404
59 404
60 404
61 404
62 404
67 404
118 404
119 404
120 404
121 404
122 404
157 404
296 404
297 404
298 404
388 404
1 405
2 405
3 405
4 405
5 405
6 405
7 405
8 405
9 405
10 405
11 405
12 405
13 405
14 405
15 405
16 405
17 405
18 405
19 405
20 405
21 405
22 405
23 405
24 405
25 405
26 405
27 405
28 405
29 405
30 405
31 405
32 405
33 405
34 405
35 405
36 405
37 405
38 405
39 405
40 405
41 405
42 405
43 405
44 405
45 405
46 405
47 405
48 405
49 405
50 405
51 405
52 405
53 405
54 405
55 405
56 405
59 405
60 405
61 405
62 405
1 406
2 406
3 406
4 406
5 406
6 406
7 406
8 406
9 406
10 406
11 406
12 406
13 406
14 406
15 406
16 406
17 406
18 406
19 406
20 406
21 406
22 406
23 406
24 406
25 406
26 406
27 406
28 406
29 406
30 406
31 406
32 406
33 406
34 406
35 406
36 406
37 406
38 406
39 406
40 406
41 406
42 406
43 406
44 406
45 406
46 406
47 406
48 406
49 406
50 406
51 406
52 406
53 406
54 406
55 406
56 406
59 406
60 406
61 406
62 406
15 407
16 407
68 407
69 407
70 407
71 407
84 407
90 407
91 407
100 407
102 407
118 407
119 407
120 407
121 407
122 407
128 407
134 407
139 407
140 407
141 407
142 407
143 407
144 407
153 407
154 407
155 407
1 408
8 408
9 408
10 408
12 408
13 408
14 408
16 408
26 408
27 408
72 408
73 408
74 408
75 408
77 408
78 408
79 408
80 408
81 408
82 408
83 408
84 408
85 408
87 408
88 408
89 408
90 408
91 408
92 408
93 408
94 408
95 408
97 408
98 408
99 408
100 408
101 408
102 408
103 408
104 408
105 408
107 408
108 408
109 408
110 408
111 408
112 408
113 408
114 408
118 408
119 408
120 408
121 408
122 408
127 408
128 408
129 408
130 408
131 408
132 408
133 408
134 408
135 408
137 408
138 408
145 408
147 408
148 408
149 408
150 408
151 408
152 408
159 408
160 408
161 408
162 408
163 408
164 408
165 408
167 408
168 408
169 408
170 408
171 408
172 408
173 408
262 408
263 408
264 408
265 408
276 408
277 408
278 408
279 408
280 408
281 408
282 408
283 408
284 408
286 408
287 408
288 408
289 408
290 408
291 408
292 408
293 408
294 408
1 409
8 409
9 409
10 409
12 409
13 409
16 409
25 409
26 409
27 409
57 409
72 409
73 409
74 409
75 409
77 409
78 409
79 409
80 409
81 409
82 409
83 409
84 409
85 409
87 409
88 409
89 409
90 409
91 409
92 409
93 409
94 409
95 409
97 409
98 409
99 409
100 409
101 409
102 409
103 409
104 409
105 409
107 409
108 409
109 409
110 409
111 409
112 409
113 409
114 409
127 409
128 409
129 409
130 409
131 409
132 409
133 409
134 409
135 409
137 409
138 409
139 409
140 409
141 409
142 409
143 409
144 409
148 409
149 409
150 409
151 409
152 409
159 409
160 409
161 409
162 409
163 409
164 409
165 409
167 409
168 409
169 409
170 409
171 409
172 409
173 409
267 409
268 409
269 409
270 409
271 409
272 409
276 409
277 409
278 409
279 409
280 409
281 409
282 409
283 409
284 409
286 409
287 409
288 409
289 409
290 409
291 409
292 409
293 409
294 409
1 410
8 410
9 410
10 410
12 410
13 410
14 410
16 410
25 410
26 410
27 410
29 410
57 410
68 410
69 410
70 410
71 410
72 410
73 410
74 410
75 410
77 410
78 410
79 410
80 410
81 410
82 410
83 410
84 410
85 410
87 410
88 410
89 410
90 410
91 410
92 410
93 410
94 410
95 410
97 410
98 410
99 410
100 410
101 410
102 410
103 410
104 410
105 410
107 410
108 410
109 410
110 410
111 410
112 410
113 410
114 410
118 410
119 410
120 410
121 410
122 410
123 410
124 410
125 410
127 410
128 410
129 410
130 410
131 410
132 410
133 410
134 410
135 410
137 410
138 410
139 410
140 410
141 410
142 410
143 410
144 410
145 410
147 410
148 410
149 410
150 410
151 410
152 410
159 410
160 410
161 410
162 410
163 410
164 410
165 410
167 410
168 410
169 410
170 410
171 410
172 410
173 410
249 410
250 410
251 410
252 410
262 410
263 410
264 410
265 410
267 410
268 410
269 410
270 410
271 410
272 410
276 410
277 410
278 410
279 410
280 410
281 410
282 410
283 410
284 410
286 410
287 410
288 410
289 410
290 410
291 410
292 410
293 410
294 410
309 410
310 410
311 410
312 410
313 410
314 410
316 410
317 410
3 411
12 411
13 411
37 411
68 411
69 411
70 411
71 411
84 411
90 411
91 411
100 411
102 411
118 411
119 411
120 411
121 411
122 411
127 411
128 411
129 411
130 411
131 411
132 411
133 411
134 411
135 411
137 411
138 411
139 411
140 411
141 411
142 411
143 411
144 411
157 411
296 411
297 411
298 411
388 411
389 411
390 411
391 411
404 411
406 411
1 412
8 412
9 412
10 412
12 412
13 412
16 412
72 412
73 412
74 412
75 412
77 412
78 412
79 412
80 412
81 412
82 412
83 412
84 412
85 412
87 412
88 412
89 412
90 412
91 412
92 412
93 412
94 412
95 412
97 412
98 412
99 412
100 412
101 412
102 412
103 412
104 412
105 412
107 412
108 412
109 412
110 412
111 412
112 412
113 412
114 412
119 412
120 412
121 412
123 412
124 412
125 412
127 412
128 412
129 412
130 412
131 412
132 412
133 412
134 412
135 412
137 412
138 412
159 412
160 412
161 412
162 412
164 412
165 412
167 412
168 412
169 412
170 412
171 412
172 412
173 412
174 412
175 412
1 413
8 413
9 413
10 413
12 413
13 413
16 413
72 413
73 413
74 413
75 413
77 413
78 413
79 413
80 413
81 413
82 413
83 413
84 413
85 413
87 413
88 413
89 413
90 413
91 413
92 413
93 413
94 413
95 413
97 413
98 413
99 413
100 413
101 413
102 413
103 413
104 413
105 413
107 413
108 413
109 413
110 413
111 413
112 413
113 413
114 413
123 413
124 413
125 413
127 413
128 413
129 413
130 413
131 413
132 413
133 413
134 413
135 413
137 413
138 413
159 413
160 413
161 413
162 413
164 413
165 413
167 413
168 413
169 413
170 413
171 413
172 413
173 413
249 413
250 413
251 413
252 413
316 413
317 413
1 414
8 414
9 414
10 414
12 414
13 414
16 414
72 414
73 414
74 414
75 414
77 414
78 414
79 414
80 414
81 414
82 414
83 414
84 414
85 414
87 414
88 414
89 414
90 414
91 414
92 414
93 414
94 414
95 414
97 414
98 414
99 414
100 414
101 414
102 414
103 414
104 414
105 414
107 414
108 414
109 414
110 414
111 414
112 414
113 414
114 414
123 414
124 414
125 414
127 414
128 414
129 414
130 414
131 414
132 414
133 414
134 414
135 414
137 414
138 414
159 414
160 414
161 414
162 414
164 414
165 414
167 414
168 414
169 414
170 414
171 414
172 414
173 414
249 414
250 414
251 414
252 414
316 414
317 414
1 415
8 415
9 415
10 415
12 415
13 415
16 415
72 415
73 415
74 415
75 415
77 415
78 415
79 415
80 415
81 415
82 415
83 415
84 415
85 415
87 415
88 415
89 415
90 415
91 415
92 415
93 415
94 415
95 415
97 415
98 415
99 415
100 415
101 415
102 415
103 415
104 415
105 415
107 415
108 415
109 415
110 415
111 415
112 415
113 415
114 415
123 415
124 415
125 415
127 415
128 415
129 415
130 415
131 415
132 415
133 415
134 415
135 415
137 415
138 415
159 415
160 415
161 415
162 415
164 415
165 415
167 415
168 415
169 415
170 415
171 415
172 415
173 415
249 415
250 415
251 415
252 415
316 415
317 415
1 416
3 416
8 416
9 416
10 416
11 416
40 416
41 416
68 416
72 416
73 416
74 416
75 416
77 416
78 416
79 416
80 416
81 416
82 416
83 416
84 416
85 416
87 416
88 416
89 416
90 416
91 416
92 416
93 416
94 416
95 416
97 416
98 416
99 416
100 416
101 416
102 416
103 416
104 416
105 416
107 416
108 416
109 416
110 416
111 416
112 416
113 416
114 416
115 416
117 416
123 416
124 416
125 416
296 416
297 416
298 416
442 416
444 416
449 416
1 417
8 417
9 417
10 417
68 417
72 417
73 417
74 417
75 417
77 417
78 417
79 417
80 417
81 417
82 417
83 417
84 417
85 417
87 417
88 417
89 417
90 417
91 417
92 417
93 417
94 417
95 417
97 417
98 417
99 417
100 417
101 417
102 417
103 417
104 417
105 417
107 417
108 417
109 417
110 417
111 417
112 417
113 417
114 417
123 417
124 417
125 417
3 418
37 418
40 418
41 418
68 418
69 418
70 418
71 418
111 418
112 418
113 418
114 418
118 418
119 418
120 418
121 418
122 418
139 418
140 418
141 418
142 418
143 418
144 418
157 418
296 418
297 418
298 418
388 418
389 418
390 418
391 418
404 418
406 418
442 418
444 418
449 418
3 419
37 419
68 419
69 419
70 419
71 419
118 419
119 419
120 419
121 419
122 419
123 419
124 419
125 419
139 419
140 419
141 419
142 419
143 419
144 419
148 419
149 419
150 419
151 419
152 419
157 419
296 419
297 419
298 419
388 419
389 419
390 419
391 419
404 419
406 419
442 419
3 420
37 420
68 420
69 420
70 420
71 420
118 420
119 420
120 420
121 420
122 420
139 420
140 420
141 420
142 420
143 420
144 420
157 420
296 420
297 420
298 420
388 420
389 420
390 420
391 420
404 420
406 420
442 420
68 421
69 421
70 421
71 421
123 421
124 421
125 421
40 422
41 422
68 422
69 422
70 422
71 422
118 422
119 422
120 422
121 422
122 422
442 422
444 422
446 422
447 422
448 422
449 422
40 423
41 423
68 423
69 423
70 423
71 423
442 423
444 423
446 423
447 423
448 423
449 423
40 424
68 424
69 424
70 424
71 424
38 425
39 425
407 425
408 425
409 425
410 425
411 425
412 425
413 425
414 425
416 425
417 425
418 425
419 425
420 425
421 425
422 425
423 425
424 425
426 425
427 425
428 425
429 425
430 425
431 425
432 425
433 425
434 425
436 425
437 425
438 425
439 425
440 425
441 425
443 425
450 425
451 425
452 425
453 425
454 425
40 426
41 426
68 426
69 426
70 426
71 426
442 426
444 426
446 426
447 426
448 426
449 426
1 427
8 427
9 427
10 427
12 427
13 427
16 427
72 427
73 427
74 427
75 427
77 427
78 427
79 427
80 427
81 427
82 427
83 427
84 427
85 427
87 427
88 427
89 427
90 427
91 427
92 427
93 427
94 427
95 427
97 427
98 427
99 427
100 427
101 427
102 427
103 427
104 427
105 427
107 427
108 427
109 427
110 427
111 427
112 427
113 427
114 427
118 427
119 427
120 427
121 427
122 427
123 427
124 427
125 427
127 427
128 427
129 427
130 427
131 427
132 427
133 427
134 427
135 427
137 427
138 427
148 427
149 427
150 427
151 427
152 427
159 427
160 427
161 427
162 427
163 427
164 427
165 427
167 427
168 427
169 427
170 427
171 427
172 427
173 427
1 428
8 428
9 428
10 428
28 428
40 428
41 428
72 428
73 428
74 428
75 428
77 428
78 428
79 428
80 428
81 428
82 428
83 428
84 428
85 428
87 428
88 428
89 428
90 428
91 428
92 428
93 428
94 428
95 428
97 428
98 428
99 428
100 428
101 428
102 428
103 428
104 428
105 428
107 428
108 428
109 428
110 428
111 428
112 428
113 428
114 428
299 428
300 428
304 428
306 428
308 428
441 428
443 428
444 428
3 429
12 429
13 429
37 429
68 429
69 429
70 429
71 429
84 429
90 429
118 429
119 429
120 429
121 429
122 429
123 429
124 429
125 429
127 429
128 429
129 429
130 429
131 429
132 429
133 429
134 429
135 429
137 429
138 429
139 429
140 429
141 429
142 429
143 429
144 429
157 429
296 429
297 429
298 429
388 429
389 429
390 429
391 429
404 429
406 429
442 429
11 430
12 430
13 430
16 430
26 430
27 430
68 430
69 430
70 430
71 430
84 430
90 430
115 430
117 430
118 430
119 430
120 430
121 430
122 430
123 430
124 430
125 430
127 430
128 430
129 430
130 430
131 430
132 430
133 430
134 430
135 430
137 430
138 430
139 430
140 430
141 430
142 430
143 430
144 430
159 430
160 430
161 430
162 430
163 430
164 430
165 430
167 430
168 430
169 430
170 430
171 430
172 430
173 430
276 430
277 430
278 430
279 430
280 430
281 430
282 430
283 430
284 430
286 430
287 430
288 430
289 430
290 430
291 430
292 430
293 430
311 430
3 431
16 431
26 431
27 431
35 431
38 431
39 431
68 431
69 431
70 431
71 431
84 431
90 431
123 431
124 431
125 431
148 431
149 431
150 431
151 431
152 431
159 431
160 431
161 431
162 431
163 431
164 431
165 431
167 431
168 431
169 431
170 431
171 431
172 431
173 431
276 431
277 431
278 431
279 431
280 431
281 431
282 431
283 431
284 431
286 431
287 431
288 431
289 431
290 431
291 431
292 431
293 431
296 431
297 431
298 431
368 431
369 431
370 431
371 431
372 431
373 431
374 431
376 431
377 431
378 431
379 431
380 431
381 431
388 431
404 431
407 431
408 431
409 431
410 431
411 431
412 431
413 431
414 431
416 431
417 431
418 431
419 431
420 431
421 431
422 431
423 431
424 431
426 431
427 431
428 431
429 431
430 431
432 431
433 431
434 431
436 431
437 431
438 431
439 431
440 431
441 431
443 431
450 431
451 431
452 431
453 431
454 431
1 432
8 432
9 432
10 432
12 432
13 432
14 432
26 432
27 432
68 432
71 432
72 432
73 432
74 432
75 432
77 432
78 432
79 432
80 432
81 432
82 432
83 432
84 432
85 432
87 432
88 432
89 432
90 432
91 432
92 432
93 432
94 432
95 432
97 432
98 432
99 432
100 432
101 432
102 432
103 432
104 432
105 432
107 432
108 432
109 432
110 432
111 432
112 432
113 432
114 432
118 432
119 432
120 432
121 432
122 432
123 432
124 432
125 432
127 432
128 432
129 432
130 432
131 432
132 432
133 432
134 432
135 432
137 432
138 432
145 432
147 432
276 432
277 432
278 432
279 432
280 432
281 432
282 432
283 432
284 432
286 432
287 432
288 432
289 432
290 432
291 432
292 432
293 432
1 433
8 433
9 433
10 433
11 433
12 433
13 433
14 433
16 433
26 433
27 433
29 433
38 433
39 433
57 433
68 433
71 433
72 433
73 433
74 433
75 433
77 433
78 433
79 433
80 433
81 433
82 433
83 433
84 433
85 433
87 433
88 433
89 433
90 433
91 433
92 433
93 433
94 433
95 433
97 433
98 433
99 433
100 433
101 433
102 433
103 433
104 433
105 433
107 433
108 433
109 433
110 433
111 433
112 433
113 433
114 433
115 433
117 433
118 433
119 433
120 433
121 433
122 433
127 433
128 433
129 433
130 433
131 433
132 433
133 433
134 433
135 433
137 433
138 433
139 433
140 433
141 433
142 433
143 433
144 433
145 433
147 433
153 433
159 433
160 433
161 433
162 433
163 433
164 433
165 433
167 433
168 433
169 433
170 433
171 433
172 433
173 433
249 433
250 433
251 433
252 433
262 433
263 433
264 433
265 433
272 433
276 433
277 433
278 433
279 433
280 433
281 433
282 433
283 433
284 433
286 433
287 433
288 433
289 433
290 433
291 433
292 433
293 433
309 433
310 433
311 433
312 433
313 433
314 433
407 433
408 433
409 433
410 433
411 433
412 433
413 433
414 433
416 433
417 433
418 433
419 433
420 433
421 433
422 433
423 433
424 433
426 433
427 433
428 433
429 433
430 433
431 433
432 433
434 433
436 433
437 433
438 433
439 433
440 433
441 433
443 433
450 433
451 433
452 433
453 433
454 433
1 434
8 434
9 434
10 434
12 434
13 434
14 434
16 434
26 434
27 434
68 434
71 434
72 434
73 434
74 434
75 434
77 434
78 434
79 434
80 434
81 434
82 434
83 434
84 434
85 434
87 434
88 434
89 434
90 434
91 434
92 434
93 434
94 434
95 434
97 434
98 434
99 434
100 434
101 434
102 434
103 434
104 434
105 434
107 434
108 434
109 434
110 434
111 434
112 434
113 434
114 434
118 434
119 434
120 434
121 434
122 434
123 434
124 434
125 434
127 434
128 434
129 434
130 434
131 434
132 434
133 434
134 434
135 434
137 434
138 434
139 434
140 434
141 434
142 434
143 434
144 434
145 434
147 434
148 434
149 434
150 434
151 434
152 434
153 434
159 434
160 434
161 434
162 434
163 434
164 434
165 434
167 434
168 434
169 434
170 434
171 434
172 434
173 434
174 434
175 434
249 434
250 434
251 434
252 434
276 434
277 434
278 434
279 434
280 434
281 434
282 434
283 434
284 434
286 434
287 434
288 434
289 434
290 434
291 434
292 434
293 434
40 435
41 435
68 435
69 435
70 435
71 435
84 435
118 435
119 435
120 435
121 435
122 435
404 435
442 435
444 435
446 435
447 435
448 435
449 435
40 436
41 436
71 436
84 436
249 436
250 436
251 436
252 436
352 436
353 436
354 436
404 436
442 436
444 436
446 436
447 436
448 436
449 436
16 437
26 437
27 437
29 437
38 437
39 437
40 437
41 437
68 437
69 437
70 437
71 437
84 437
90 437
118 437
119 437
120 437
121 437
122 437
153 437
159 437
160 437
161 437
162 437
163 437
164 437
165 437
167 437
168 437
169 437
170 437
171 437
172 437
173 437
276 437
277 437
278 437
279 437
280 437
281 437
282 437
283 437
284 437
286 437
287 437
288 437
289 437
290 437
291 437
292 437
293 437
299 437
300 437
309 437
310 437
311 437
312 437
313 437
314 437
404 437
407 437
408 437
409 437
410 437
411 437
412 437
413 437
414 437
416 437
417 437
418 437
419 437
420 437
421 437
422 437
423 437
424 437
426 437
427 437
428 437
429 437
430 437
431 437
432 437
433 437
434 437
436 437
438 437
439 437
440 437
441 437
442 437
443 437
444 437
446 437
447 437
448 437
449 437
450 437
451 437
452 437
453 437
454 437
12 438
13 438
14 438
16 438
26 438
27 438
34 438
35 438
84 438
90 438
118 438
119 438
120 438
121 438
122 438
127 438
128 438
129 438
130 438
131 438
132 438
133 438
134 438
135 438
137 438
138 438
139 438
140 438
141 438
142 438
143 438
144 438
145 438
147 438
153 438
159 438
160 438
161 438
162 438
163 438
164 438
165 438
167 438
168 438
169 438
170 438
171 438
172 438
173 438
249 438
250 438
251 438
252 438
276 438
277 438
278 438
279 438
280 438
281 438
282 438
283 438
284 438
286 438
287 438
288 438
289 438
290 438
291 438
292 438
293 438
310 438
358 438
359 438
360 438
361 438
362 438
363 438
364 438
366 438
367 438
368 438
369 438
370 438
371 438
372 438
373 438
374 438
376 438
377 438
378 438
379 438
380 438
381 438
11 439
12 439
13 439
16 439
38 439
39 439
68 439
71 439
88 439
89 439
90 439
91 439
115 439
117 439
118 439
119 439
120 439
121 439
122 439
127 439
128 439
129 439
130 439
131 439
132 439
133 439
134 439
135 439
137 439
138 439
153 439
159 439
160 439
161 439
162 439
163 439
164 439
165 439
167 439
168 439
169 439
170 439
171 439
172 439
173 439
284 439
407 439
408 439
409 439
410 439
411 439
412 439
413 439
414 439
416 439
417 439
418 439
419 439
420 439
421 439
422 439
423 439
424 439
426 439
427 439
428 439
429 439
430 439
431 439
432 439
433 439
434 439
436 439
437 439
438 439
440 439
441 439
443 439
450 439
451 439
452 439
453 439
454 439
28 440
38 440
39 440
40 440
41 440
68 440
69 440
70 440
71 440
299 440
300 440
302 440
303 440
304 440
306 440
307 440
308 440
407 440
408 440
409 440
410 440
411 440
412 440
413 440
414 440
416 440
417 440
418 440
419 440
420 440
421 440
422 440
423 440
424 440
426 440
427 440
428 440
429 440
430 440
431 440
432 440
433 440
434 440
436 440
437 440
438 440
439 440
441 440
442 440
443 440
444 440
446 440
447 440
448 440
449 440
450 440
451 440
452 440
453 440
16 441
38 441
39 441
40 441
41 441
68 441
69 441
70 441
71 441
159 441
160 441
161 441
162 441
163 441
164 441
165 441
167 441
168 441
169 441
170 441
171 441
172 441
173 441
407 441
408 441
409 441
410 441
411 441
412 441
413 441
414 441
416 441
417 441
418 441
419 441
420 441
421 441
422 441
423 441
424 441
426 441
427 441
428 441
429 441
430 441
431 441
432 441
433 441
434 441
436 441
437 441
438 441
439 441
440 441
442 441
443 441
444 441
446 441
447 441
448 441
449 441
450 441
451 441
452 441
453 441
9 442
68 442
69 442
70 442
71 442
84 442
87 442
105 442
118 442
119 442
120 442
121 442
122 442
139 442
140 442
141 442
142 442
143 442
144 442
157 442
388 442
16 443
26 443
27 443
29 443
58 443
71 443
90 443
110 443
111 443
115 443
130 443
157 443
159 443
160 443
161 443
162 443
163 443
164 443
165 443
167 443
168 443
169 443
170 443
171 443
172 443
173 443
273 443
274 443
276 443
277 443
278 443
279 443
280 443
281 443
282 443
283 443
284 443
286 443
287 443
288 443
289 443
290 443
291 443
292 443
293 443
294 443
309 443
310 443
311 443
312 443
313 443
314 443
7 444
63 444
64 444
65 444
67 444
71 444
118 444
119 444
120 444
121 444
122 444
157 444
249 444
250 444
251 444
252 444
298 444
388 444
390 444
71 445
115 445
118 445
119 445
120 445
121 445
122 445
157 445
249 445
250 445
251 445
252 445
298 445
388 445
390 445
404 445
3 446
37 446
68 446
69 446
70 446
71 446
118 446
119 446
120 446
121 446
122 446
139 446
140 446
141 446
142 446
143 446
144 446
249 446
250 446
251 446
252 446
296 446
297 446
298 446
388 446
389 446
390 446
391 446
404 446
406 446
37 447
68 447
69 447
70 447
71 447
118 447
119 447
120 447
121 447
122 447
139 447
140 447
141 447
142 447
143 447
144 447
388 447
389 447
390 447
391 447
404 447
406 447
9 448
40 448
41 448
68 448
69 448
70 448
71 448
84 448
87 448
105 448
118 448
119 448
120 448
121 448
122 448
139 448
140 448
141 448
142 448
143 448
144 448
388 448
389 448
390 448
391 448
444 448
449 448
68 449
69 449
70 449
71 449
118 449
119 449
120 449
121 449
122 449
139 449
140 449
141 449
142 449
143 449
144 449
388 449
389 449
390 449
391 449
38 450
39 450
40 450
41 450
68 450
69 450
70 450
71 450
407 450
408 450
409 450
410 450
411 450
412 450
413 450
414 450
416 450
417 450
418 450
419 450
420 450
421 450
422 450
423 450
424 450
426 450
427 450
428 450
429 450
430 450
431 450
432 450
433 450
434 450
436 450
437 450
438 450
439 450
440 450
441 450
442 450
443 450
444 450
446 450
447 450
448 450
449 450
451 450
452 450
453 450
68 451
69 451
70 451
71 451
118 451
119 451
120 451
121 451
122 451
157 451
158 451
1 452
4 452
8 452
9 452
10 452
68 452
69 452
70 452
71 452
72 452
73 452
75 452
77 452
78 452
79 452
82 452
83 452
84 452
85 452
87 452
88 452
89 452
90 452
91 452
92 452
93 452
94 452
95 452
97 452
98 452
99 452
100 452
101 452
102 452
103 452
104 452
105 452
107 452
108 452
109 452
110 452
111 452
112 452
113 452
114 452
118 452
119 452
120 452
121 452
122 452
157 452
158 452
393 452
394 452
396 452
397 452
398 452
399 452
400 452
401 452
402 452
403 452
1 453
8 453
9 453
10 453
69 453
70 453
71 453
72 453
73 453
75 453
77 453
78 453
79 453
82 453
83 453
84 453
85 453
87 453
88 453
89 453
90 453
91 453
92 453
93 453
94 453
95 453
97 453
98 453
99 453
100 453
101 453
102 453
103 453
104 453
105 453
107 453
108 453
109 453
110 453
111 453
112 453
113 453
114 453
11 454
40 454
69 454
70 454
71 454
115 454
117 454
118 454
119 454
120 454
121 454
122 454
123 454
124 454
125 454
249 454
250 454
251 454
252 454
436 454
437 454
442 454
452 454
9 455
40 455
41 455
71 455
84 455
87 455
105 455
115 455
296 455
297 455
304 455
306 455
307 455
308 455
404 455
444 455
449 455
9 456
40 456
41 456
71 456
84 456
87 456
105 456
115 456
296 456
297 456
298 456
304 456
306 456
307 456
308 456
404 456
444 456
449 456
3 457
9 457
40 457
41 457
69 457
70 457
71 457
84 457
87 457
105 457
115 457
296 457
297 457
298 457
304 457
306 457
307 457
308 457
404 457
444 457
449 457
9 458
40 458
41 458
71 458
84 458
87 458
105 458
115 458
304 458
306 458
307 458
308 458
404 458
444 458
449 458
9 459
40 459
41 459
71 459
84 459
87 459
105 459
115 459
304 459
444 459
449 459
9 460
40 460
41 460
71 460
84 460
105 460
115 460
304 460
442 460
444 460
449 460
28 461
115 461
299 461
300 461
302 461
303 461
304 461
306 461
307 461
308 461
442 461
9 462
28 462
40 462
41 462
71 462
84 462
87 462
304 462
306 462
404 462
442 462
444 462
446 462
447 462
448 462
449 462
9 463
28 463
71 463
87 463
304 463
306 463
404 463
442 463
9 464
40 464
71 464
84 464
87 464
404 464
442 464
449 464
71 465
442 465
9 466
40 466
70 466
71 466
84 466
87 466
442 466
9 467
28 467
40 467
41 467
68 467
69 467
70 467
71 467
84 467
85 467
87 467
113 467
114 467
115 467
118 467
119 467
120 467
121 467
122 467
299 467
300 467
302 467
303 467
304 467
306 467
307 467
308 467
442 467
444 467
446 467
447 467
448 467
449 467
28 468
38 468
39 468
40 468
41 468
70 468
71 468
304 468
306 468
407 468
408 468
409 468
410 468
411 468
412 468
413 468
414 468
416 468
417 468
418 468
419 468
420 468
421 468
422 468
423 468
424 468
426 468
427 468
428 468
429 468
430 468
431 468
432 468
433 468
434 468
436 468
437 468
438 468
439 468
440 468
441 468
442 468
443 468
444 468
446 468
447 468
448 468
449 468
450 468
451 468
452 468
453 468
454 468
28 469
40 469
70 469
71 469
84 469
9 470
28 470
40 470
41 470
68 470
69 470
70 470
71 470
84 470
85 470
87 470
113 470
114 470
123 470
124 470
125 470
302 470
303 470
304 470
306 470
307 470
308 470
444 470
446 470
447 470
448 470
449 470
9 471
28 471
38 471
39 471
40 471
41 471
68 471
69 471
70 471
71 471
84 471
85 471
87 471
113 471
114 471
302 471
303 471
304 471
306 471
307 471
308 471
407 471
408 471
409 471
410 471
411 471
412 471
413 471
414 471
416 471
417 471
418 471
419 471
420 471
421 471
422 471
423 471
424 471
426 471
427 471
428 471
429 471
430 471
431 471
432 471
433 471
434 471
436 471
437 471
438 471
439 471
440 471
441 471
442 471
443 471
444 471
446 471
447 471
448 471
449 471
450 471
451 471
452 471
453 471
454 471
472 471
9 472
38 472
39 472
40 472
41 472
68 472
69 472
70 472
71 472
84 472
85 472
87 472
113 472
114 472
407 472
408 472
409 472
410 472
411 472
412 472
413 472
414 472
416 472
417 472
418 472
419 472
420 472
421 472
422 472
423 472
424 472
426 472
427 472
428 472
429 472
430 472
431 472
432 472
433 472
434 472
436 472
437 472
438 472
439 472
440 472
441 472
442 472
443 472
444 472
446 472
447 472
448 472
449 472
450 472
451 472
452 472
453 472
454 472
469 472
28 473
38 473
39 473
40 473
41 473
302 473
303 473
304 473
306 473
307 473
308 473
407 473
408 473
409 473
410 473
411 473
412 473
413 473
414 473
416 473
417 473
418 473
419 473
420 473
421 473
422 473
423 473
424 473
426 473
427 473
428 473
429 473
430 473
431 473
432 473
433 473
434 473
436 473
437 473
438 473
439 473
440 473
441 473
442 473
443 473
444 473
446 473
447 473
448 473
449 473
450 473
451 473
452 473
453 473
454 473
28 474
38 474
39 474
40 474
41 474
302 474
303 474
304 474
306 474
307 474
308 474
407 474
408 474
409 474
410 474
411 474
412 474
413 474
414 474
416 474
417 474
418 474
419 474
420 474
421 474
422 474
423 474
424 474
426 474
427 474
428 474
429 474
430 474
431 474
432 474
433 474
434 474
436 474
437 474
438 474
439 474
440 474
441 474
442 474
443 474
444 474
446 474
447 474
448 474
449 474
450 474
451 474
452 474
453 474
454 474
28 475
38 475
39 475
40 475
41 475
68 475
299 475
300 475
302 475
303 475
304 475
306 475
307 475
308 475
407 475
408 475
409 475
410 475
411 475
412 475
413 475
414 475
416 475
417 475
418 475
419 475
420 475
421 475
422 475
423 475
424 475
426 475
427 475
428 475
429 475
430 475
431 475
432 475
433 475
434 475
436 475
437 475
438 475
439 475
440 475
441 475
442 475
443 475
444 475
446 475
447 475
448 475
449 475
450 475
451 475
452 475
453 475
454 475
9 476
28 476
37 476
40 476
41 476
68 476
69 476
70 476
71 476
84 476
85 476
87 476
113 476
114 476
118 476
119 476
120 476
121 476
122 476
123 476
124 476
125 476
302 476
303 476
304 476
306 476
307 476
308 476
404 476
406 476
428 476
444 476
446 476
447 476
448 476
449 476
454 476
9 477
28 477
37 477
40 477
41 477
68 477
69 477
70 477
71 477
84 477
85 477
87 477
113 477
114 477
118 477
119 477
120 477
121 477
122 477
123 477
124 477
125 477
302 477
303 477
304 477
306 477
307 477
308 477
404 477
406 477
428 477
444 477
446 477
447 477
448 477
449 477
454 477
9 478
37 478
40 478
41 478
68 478
69 478
70 478
71 478
84 478
85 478
87 478
113 478
114 478
118 478
119 478
120 478
121 478
122 478
123 478
124 478
125 478
404 478
406 478
444 478
446 478
447 478
448 478
449 478
28 479
40 479
41 479
68 479
69 479
70 479
71 479
302 479
303 479
304 479
306 479
307 479
308 479
428 479
444 479
446 479
447 479
448 479
449 479
454 479
68 480
69 480
70 480
71 480
28 481
40 481
41 481
44 481
302 481
303 481
304 481
306 481
307 481
308 481
428 481
444 481
446 481
447 481
448 481
449 481
454 481
456 481
457 481
469 481
470 481
471 481
472 481
473 481
474 481
478 481
28 482
40 482
41 482
68 482
69 482
70 482
71 482
302 482
303 482
304 482
306 482
307 482
308 482
428 482
444 482
446 482
447 482
448 482
449 482
454 482
28 483
40 483
41 483
68 483
69 483
70 483
71 483
302 483
303 483
304 483
306 483
307 483
308 483
428 483
444 483
446 483
447 483
448 483
449 483
454 483


==> anc/network_data/ythan96.dat <==
28	1
33	1
34	1
37	1
41	1
43	1
28	2
30	2
32	2
33	2
34	2
36	2
43	2
28	3
30	3
32	3
33	3
34	3
36	3
37	3
43	3
45	3
81	4
45	5
46	5
50	5
57	5
67	5
68	5
72	5
73	5
74	5
81	5
44	6
45	6
73	6
44	7
46	7
57	7
59	7
67	7
68	7
72	7
73	7
46	8
57	8
67	8
68	8
72	8
73	8
46	9
54	9
59	9
68	9
46	10
57	10
59	10
67	10
46	11
57	11
46	12
67	12
72	12
46	13
57	13
67	13
73	13
46	14
45	15
46	15
50	15
67	15
68	15
44	16
45	16
46	16
57	16
59	16
65	16
67	16
69	16
72	16
77	16
57	17
59	17
67	17
68	17
73	17
27	18
41	18
45	18
46	18
54	18
57	18
59	18
68	18
27	19
41	19
45	19
46	19
54	19
57	19
59	19
7	20
27	20
33	20
41	20
43	20
45	20
68	20
74	20
27	21
41	21
45	21
73	21
74	21
27	22
32	22
34	22
41	22
73	22
27	23
32	23
45	23
27	24
28	24
32	24
45	25
67	25
68	25
72	25
45	26
67	26
69	26
73	26
51	27
44	28
46	28
54	28
57	28
59	28
60	28
51	29
52	29
53	29
36	30
44	30
45	30
46	30
50	30
51	30
53	30
54	30
57	30
59	30
45	31
59	31
44	32
45	32
46	32
51	32
52	32
53	32
54	32
59	32
60	32
61	32
69	32
73	32
44	33
45	33
46	33
50	33
51	33
52	33
53	33
54	33
57	33
59	33
60	33
67	33
73	33
75	33
77	33
81	33
44	34
46	34
50	34
51	34
52	34
57	34
59	34
60	34
61	34
63	34
67	34
73	34
76	34
44	35
45	35
46	35
52	35
54	35
55	35
57	35
59	35
60	35
61	35
66	35
67	35
73	35
76	35
77	35
35	36
44	36
45	36
46	36
52	36
53	36
55	36
57	36
59	36
60	36
61	36
64	36
65	36
73	36
76	36
77	36
78	36
36	37
44	37
45	37
51	37
53	37
54	37
57	37
59	37
60	37
44	38
54	38
59	38
44	39
50	39
53	39
57	39
59	39
67	39
44	40
46	40
52	40
53	40
54	40
57	40
59	40
61	40
62	40
63	40
64	40
65	40
67	40
73	40
74	40
76	40
27	41
28	41
32	41
33	41
36	41
37	41
40	41
44	41
45	41
46	41
47	41
48	41
52	41
53	41
54	41
56	41
57	41
58	41
59	41
60	41
61	41
63	41
64	41
65	41
66	41
68	41
70	41
71	41
72	41
73	41
74	41
77	41
81	41
44	42
45	42
46	42
49	42
52	42
53	42
57	42
59	42
61	42
64	42
73	42
76	42
44	43
45	43
46	43
51	43
52	43
53	43
54	43
57	43
59	43
60	43
67	43
46	44
50	44
52	44
53	44
54	44
57	44
61	44
65	44
67	44
69	44
73	44
75	44
76	44
46	45
53	45
57	45
67	45
72	45
73	45
74	45
75	45
79	45
81	45
45	46
54	46
57	46
60	46
67	46
75	46
80	46
81	46
57	47
75	47
80	47
81	47
82	47
61	48
82	48
61	49
82	50
82	51
82	52
82	53
52	54
81	54
82	54
82	55
82	57
82	58
82	59
82	60
82	61
82	62
82	63
82	64
82	65
82	66
79	67
82	67
81	68
81	69
81	70
67	71
76	71
82	72
82	73
82	74
82	75
82	76
82	77
82	78

